Structural focalization

Focusing, introduced by Jean-Marc Andreoli in the context of classical linear logic, defines a normal form for sequent calculus derivations that cuts down on the number of possible derivations by eagerly applying invertible rules and grouping sequences of non-invertible rules. A focused sequent calculus is defined relative to some non-focused sequent calculus; focalization is the property that every non-focused derivation can be transformed into a focused derivation. In this paper, we present a focused sequent calculus for propositional intuitionistic logic and prove the focalization property relative to a standard presentation of propositional intuitionistic logic. Compared to existing approaches, the proof is quite concise, depending only on the internal soundness and completeness of the focused logic. In turn, both of these properties can be established (and mechanically verified) by structural induction in the style of Pfenning's structural cut elimination without the need for any tedious and repetitious invertibility lemmas. The proof of cut admissibility for the focused system, which establishes internal soundness, is not particularly novel. The proof of identity expansion, which establishes internal completeness, is a major contribution of this work.

==> anc/Polar.elf <==
%{ Focusing for polarized logic. (Unicode variant) 

This version follows the on-paper version very directly; the cost is
that the ``id⁻'' rule and the admissibile ``subst⁻'' focal
substitution principle have to be written out instead of given for
free by LF substitution as the ``id⁺'' rule and ``subst⁻''
substitution principles are. 

The file ``PolarNoNil.elf'' works through the paper's development up
to the unfocused admissibility lemmas in a variant encoding that uses
the LF uniform function space for both focal substitution principles;
the result is somewhat counterintutive and has the flavor of working
with a (parametric) double-negation. }%

small: type. 
big: type.
s: small.
b: small -> big.

%{ == Syntax == }%

pol: type. %name pol P.
⁺: pol.
⁻: pol.

%{ We define propositions in an environment with free atoms. }%
atom: pol -> type. %name atom Q q.
%block atom⁺: block {Q⁺: atom ⁺}.
%block atom⁻: block {Q⁻: atom ⁻}.

typ: pol -> type. %name typ A.
c: atom P -> typ P.

↓: typ ⁻ -> typ ⁺.
⊥: typ ⁺.
∨: typ ⁺ -> typ ⁺ -> typ ⁺. %infix none 5 ∨.
⊤⁺: typ ⁺.
∧⁺: typ ⁺ -> typ ⁺ -> typ ⁺. %infix none 5 ∧⁺.

↑: typ ⁺ -> typ ⁻.
⊃: typ ⁺ -> typ ⁻ -> typ ⁻. %infix none 5 ⊃.
⊤⁻: typ ⁻.
∧⁻: typ ⁻ -> typ ⁻ -> typ ⁻. %infix none 5 ∧⁻.

%{ Succedents are things that come to the right of the turnstile. }%
suc: type. %name suc Suc γ.
inv: typ ⁻ -> suc. %postfix 3 inv.
true: typ ⁺ -> suc. %postfix 3 true.
susp: typ ⁻ -> suc. %postfix 3 susp. 

%{ Right-stable judgments are ones that are either positive or suspended. }%
stable: suc -> type. %name stable St.
sp: stable (A⁺ true).
sn: stable (A⁻ susp).

%{ An inversion context ``Ω'' is a list of positive propositions. }%
pos: type. %name pos _Ω.
·: pos.
,: typ ⁺ -> pos -> pos. %infix right 3 ,.


%{ == Sequent calculus == }%

seqform: type. %name seqform Form.
exp: seqform -> type. %name exp E z.

rfoc: typ ⁺ -> seqform. 
%abbrev value: typ ⁺ -> type = [A⁺] exp (rfoc A⁺).

leftform: type.
hasleft: leftform -> suc -> seqform.

ininv: pos -> leftform.
%abbrev term: pos -> suc -> type = [_Ω][U] exp (hasleft (ininv _Ω) U).

infoc: typ ⁻ -> leftform.
%abbrev spine: typ ⁻ -> suc -> type = [A⁻][U] exp (hasleft (infoc A⁻) U).

hyp: typ ⁻ -> type. %name hyp X x.
%block nprop : some {A⁻: typ ⁻} block {x: hyp A⁻}.
%block aprop : some {Q⁺: atom ⁺} block {z: value (c Q⁺)}.
%block pprop : some {A⁺: typ ⁺} block {z: value A⁺}.
%worlds (atom⁺ | atom⁻ | nprop) (hyp _).

%block gamma_suspnormal = (atom⁺ | atom⁻ | nprop | aprop). % World for cut
%block gamma = (atom⁺ | atom⁻ | nprop | pprop).            % World for identity

suspnormal: suc -> type.
snn: suspnormal (A⁻ inv).
snp: suspnormal (A⁺ true).
sna: suspnormal ((c Q⁻) susp).

suspstable: suc -> type.
ss: stable U -> suspnormal U -> suspstable U.

suspnormalF: seqform -> type.
snr: suspnormalF (rfoc A⁺).
snl: suspnormalF (hasleft _ U) <- suspnormal U. 

%{ ==== Values ==== }%

%{
``V ::= z | thunk N | inl V | inr V | ⟨⟩⁺ | ⟨V₁,V₂⟩⁺'' 

The rule ``id⁺'' corresponding to the proof term ``z'' comes for free
from LF.  
}%

↓R: term · (A⁻ inv) -> value (↓ A⁻).
∨R₁: value A⁺ -> value (A⁺ ∨ B⁺).
∨R₂: value B⁺ -> value (A⁺ ∨ B⁺).
⊤⁺R: value ⊤⁺.
∧⁺R: value A⁺ -> value B⁺ -> value (A⁺ ∧⁺ B⁺).

%{ ==== Terms ==== }%

%{ 
``M ::= ret V | x • Sp | ⟨z⟩.N | x.N | abort | [N₁, N₂] | ⟨⟩.N | ×N | ⟨N⟩ | {N} | λN | ⟨⟩⁻ | ⟨N₁,N₂⟩⁻'' 
}%

focR: value A⁺ -> term · (A⁺ true).
focL: stable Suc -> hyp A⁻ -> spine A⁻ Suc -> term · Suc.
η⁺: (value (c Q⁺) -> term _Ω Suc) -> term (c Q⁺ , _Ω) Suc.
↓L: (hyp A⁻ -> term _Ω Suc) -> term (↓ A⁻ , _Ω) Suc.
⊥L: term (⊥ , _Ω) Suc.
∨L: term (A⁺ , _Ω) Suc -> term (B⁺ , _Ω) Suc -> term (A⁺ ∨ B⁺ , _Ω) Suc.
⊤⁺L: term _Ω Suc -> term (⊤⁺ , _Ω) Suc.
∧⁺L: term (A⁺ , B⁺ , _Ω) Suc -> term (A⁺ ∧⁺ B⁺ , _Ω) Suc.
η⁻: term · ((c Q⁻) susp) -> term · ((c Q⁻) inv).
↑R: term · (A⁺ true) -> term · (↑ A⁺ inv).
⊃R: term (A⁺ , ·) (B⁻ inv) -> term · (A⁺ ⊃ B⁻ inv).
⊤⁻R: term · (⊤⁻ inv).
∧⁻R: term · (A⁻ inv) -> term · (B⁻ inv) -> term · (A⁻ ∧⁻ B⁻ inv).

%{ ==== Spines ==== }%

%{ 
``Sp ::= nil | pm N | V;Sp | π₁;Sp | π₂;Sp'' 
}%

id⁻: spine A⁻ (A⁻ susp).
↑L: stable Suc -> term (A⁺ , ·) Suc -> spine (↑ A⁺) Suc.
⊃L: value A⁺ -> spine B⁻ Suc -> spine (A⁺ ⊃ B⁻) Suc.
∧⁻L₁: spine A⁻ Suc -> spine (A⁻ ∧⁻ B⁻) Suc.
∧⁻L₂: spine B⁻ Suc -> spine (A⁻ ∧⁻ B⁻) Suc.

%{ ==== Negative focal substitution ==== }%

%{ Our encoding gives us positive focal substitution for free - it's
very natural to describe suspended propsitions ``⟨A⁺⟩'' in the
hypothetical context as variables of type ``rfoc A⁺'', which is
adequate and gives us the ``id⁺'' rule for free. By chosing a more
traditional way of describing negative suspended propositions (instead
of the complicated encoding that gives us ``id⁻'' for free), we have
forced ourselves to prove a theorem, negative focal substitution, that
we could have avoided. The partial "NoNil" development avoids proving
subst⁻. }%

subst⁻: stable U 
  -> exp (hasleft L (A⁻ susp)) 
  -> spine A⁻ U
  -> exp (hasleft L U) 
  -> type.
%mode subst⁻ +Pf +E +Sp -Sp'.

-: subst⁻ Pf (focL _ X Sp0) Sp (focL Pf X Sp0')
    <- subst⁻ Pf Sp0 Sp Sp0'. 
-: subst⁻ Pf (η⁺ [z] N z) Sp (η⁺ [z] N' z)
    <- {z} subst⁻ Pf (N z) Sp (N' z).
-: subst⁻ Pf (↓L [x] N x) Sp (↓L [x] N' x)
    <- {x} subst⁻ Pf (N x) Sp (N' x).
-: subst⁻ Pf ⊥L Sp ⊥L.
-: subst⁻ Pf (∨L N1 N2) Sp (∨L N1' N2')
    <- subst⁻ Pf N1 Sp N1'
    <- subst⁻ Pf N2 Sp N2'.
-: subst⁻ Pf (⊤⁺L N) Sp (⊤⁺L N')
    <- subst⁻ Pf N Sp N'.
-: subst⁻ Pf (∧⁺L N) Sp (∧⁺L N')
    <- subst⁻ Pf N Sp N'.

-: subst⁻ Pf id⁻ Sp Sp.
-: subst⁻ Pf (↑L _ N) Sp (↑L Pf N')
    <- subst⁻ Pf N Sp N'.
-: subst⁻ Pf (⊃L V Sp0) Sp (⊃L V Sp0')
    <- subst⁻ Pf Sp0 Sp Sp0'.
-: subst⁻ Pf (∧⁻L₁ Sp0) Sp (∧⁻L₁ Sp0')
    <- subst⁻ Pf Sp0 Sp Sp0'.
-: subst⁻ Pf (∧⁻L₂ Sp0) Sp (∧⁻L₂ Sp0')
    <- subst⁻ Pf Sp0 Sp Sp0'.

%worlds (gamma) (subst⁻ _ _ _ _).
%total E (subst⁻ _ E _ _).


%{ == Cut admissibility == }%

%{ Cut admissibility has a couple of mutually inductive theorems, but
no more than is absolutely necessary given the syntactic classes we're
dealing with. Furthermore, the different theorems we use neatly sort
out the informal division of cases that we are used to dealing with
when proving cut admissibility theorems. The "principal" substitutions
capture the principal cuts:

* ``V • Ni'' - positive cut formula, and
* ``N • Sp'' - negative cut formula. }%

cut⁺: {A⁺} small 
  -> suspnormal U
  -> value A⁺ 
  -> term (A⁺ , _Ω) U
  -> term _Ω U
  -> type.

cut⁻: {A⁻} small
  -> suspstable U
  -> term · (A⁻ inv)
  -> spine A⁻ U
  -> term · U
  -> type.

%mode cut⁺ +A +S +Pf +V +N -N'.
%mode cut⁻ +A +S +Pf +N +Sp -N'.

%{ The "rightist" substitution ``[[N/x]]E'' captures all right
commutative cuts. Each inductive call within this group decreases the
size of the expression E that we are substituting into. }%

rsubst:  {A⁻} big
  -> suspnormalF Form
  -> term · (A⁻ inv) 
  -> (hyp A⁻ -> exp Form)
  -> exp Form 
  -> type.

%mode rsubst  +A +S +Pf +N +E -E'.

%{ The "leftist" substitution ``<<E>>N'' captures all left commutative
cuts.  Each inductive call within this group decreases the size of the
expression E that we are substituting in, hence "leftist." }%

lsubst: {A⁺} big 
  -> suspstable U
  -> exp (hasleft L (A⁺ true))
  -> term (A⁺ , ·) U
  -> exp (hasleft L U) 
  -> type.

%mode lsubst +A +S +Pf +E +N -E'.

%{ ==== Principal substitution/cuts ==== }%

%{ ``(V • N) = N' '' }%

-: cut⁺ (c Q⁺) S _ X (η⁺ [z] N z) (N X).

-: cut⁺ (↓ A⁻) s Pf (↓R M) (↓L N) N'
  <- rsubst A⁻ (b s) (snl Pf) M N (N': term _Ω U).

-: cut⁺ (A⁺ ∨ B⁺) S Pf (∨R₁ V) (∨L N₁ N₂) N'
  <- cut⁺ A⁺ S Pf V N₁ (N': term _Ω U).

-: cut⁺ (A⁺ ∨ B⁺) S Pf (∨R₂ V) (∨L N₁ N₂) N'
  <- cut⁺ B⁺ S Pf V N₂ (N': term _Ω U).

-: cut⁺ ⊤⁺ S Pf ⊤⁺R (⊤⁺L N) N.

-: cut⁺ (A⁺ ∧⁺ B⁺) S Pf (∧⁺R V₁ V₂) (∧⁺L N) N'
  <- cut⁺ A⁺ S Pf V₁ N (NB: term (B⁺ , _Ω) U)
  <- cut⁺ B⁺ S Pf V₂ NB (N': term _Ω U).

%{ ``(M • Sp) = N' '' }%

-: cut⁻ (c Q⁻) S Pf (η⁻ N) id⁻ N.

-: cut⁻ (↑ A⁺) s Pf (↑R N) (↑L _ M) N'
    <- lsubst A⁺ (b s) Pf N M N'.

-: cut⁻ (A⁺ ⊃ B⁻) S (ss Pf1 Pf2) (⊃R N) (⊃L V Sp) N'
  <- cut⁺ A⁺ S snn V N (NB: term · (B⁻ inv))
  <- cut⁻ B⁻ S (ss Pf1 Pf2) NB Sp (N': term · U).

-: cut⁻ (A⁻ ∧⁻ B⁻) S Pf (∧⁻R N₁ N₂) (∧⁻L₁ Sp) N'
  <- cut⁻ A⁻ S Pf N₁ Sp (N': term · U).

-: cut⁻ (A⁻ ∧⁻ B⁻) S Pf (∧⁻R N₁ N₂) (∧⁻L₂ Sp) N'
  <- cut⁻ B⁻ S Pf N₂ Sp (N': term · U).

%{ ==== Rightist substitution (right commutative cuts) ==== }%

%{ ``[[M/x]]V = V' '' }%

-: rsubst A⁻ S snr M ([x] V) (V: value (c Q⁺)).

-: rsubst A⁻ S snr M ([x] ↓R (N x)) (↓R N')
  <- rsubst A⁻ S (snl snn) M ([x] N x) (N': term · (C⁻ inv)).

-: rsubst A⁻ S snr M ([x] ∨R₁ (V x)) (∨R₁ V')
  <- rsubst A⁻ S snr M ([x] V x) (V': value C₁⁺).

-: rsubst A⁻ S snr M ([x] ∨R₂ (V x)) (∨R₂ V')
  <- rsubst A⁻ S snr M ([x] V x) (V': value C₂⁺).

-: rsubst A⁻ S snr M ([x] ⊤⁺R) ⊤⁺R.

-: rsubst A⁻ S snr M ([x] ∧⁺R (V₁ x) (V₂ x)) (∧⁺R V₁' V₂')
  <- rsubst A⁻ S snr M ([x] V₁ x) (V₁': value C₁⁺)
  <- rsubst A⁻ S snr M ([x] V₂ x) (V₂': value C₂⁺).

%{ ``[[M/x]]N = N' '' }%

% Entering principal substitution (cut⁻)
-: rsubst A⁻ (b s) (snl Pf) M ([x] focR (V x)) (focR V')
  <- rsubst A⁻ (b s) snr M ([x] V x) V'.

-: rsubst A⁻ (b s) (snl Pf) M ([x] focL Pf' x (Sp x)) N'
  <- rsubst A⁻ (b s) (snl Pf) M ([x] Sp x) (Sp': spine A⁻ U)
  <- cut⁻ A⁻ s (ss Pf' Pf) M Sp' (N': term · U).

-: rsubst A⁻ S (snl Pf) M ([x] focL Pf' X' (Sp x)) (focL Pf' X' Sp')
  <- rsubst A⁻ S (snl Pf) M ([x] Sp x) (Sp': spine B⁻ U).

-: rsubst A⁻ S (snl Pf) M ([x] η⁺ [z] N x z) (η⁺ [z] N' z)
  <- ({z: value (c Q⁺)} rsubst A⁻ S (snl Pf) M ([x] N x z) (N' z: term _Ω U)).

-: rsubst A⁻ S (snl Pf) M ([x] ↓L [x'] N x x') (↓L [x'] N' x')
  <- ({x': hyp B⁻} rsubst A⁻ S (snl Pf) M ([x] N x x') (N' x': term _Ω U)).

-: rsubst A⁻ S (snl Pf) M ([x] ⊥L) ⊥L.

-: rsubst A⁻ S (snl Pf) M ([x] ∨L (N₁ x) (N₂ x)) (∨L N₁' N₂')
  <- rsubst A⁻ S (snl Pf) M ([x] N₁ x) (N₁': term (B₁ , _Ω) U)
  <- rsubst A⁻ S (snl Pf) M ([x] N₂ x) (N₂': term (B₂ , _Ω) U).

-: rsubst A⁻ S (snl Pf) M ([x] ⊤⁺L (N x)) (⊤⁺L N')
  <- rsubst A⁻ S (snl Pf) M ([x] N x) (N': term _Ω U).

-: rsubst A⁻ S (snl Pf) M ([x] ∧⁺L (N x)) (∧⁺L N')
  <- rsubst A⁻ S (snl Pf) M ([x] N x) (N': term (A⁺ , B⁺ , _Ω) U).

-: rsubst A⁻ S (snl snn) M ([x] η⁻ (N x)) (η⁻ N')
  <- rsubst A⁻ S (snl sna) M ([x] N x) (N': term · ((c Q⁻) susp)).

-: rsubst A⁻ S (snl snn) M ([x] ↑R (N x)) (↑R N')
  <- rsubst A⁻ S (snl snp) M ([x] N x) (N': term · (C⁺ true)).

-: rsubst A⁻ S (snl snn) M ([x] ⊃R (N x)) (⊃R N')
  <- rsubst A⁻ S (snl snn) M ([x] N x) (N': term (C₁⁺ , ·) (C₂⁻ inv)).

-: rsubst A⁻ S (snl snn) M ([x] ⊤⁻R) ⊤⁻R.

-: rsubst A⁻ S (snl snn) M ([x] ∧⁻R (N₁ x) (N₂ x)) (∧⁻R N₁' N₂')
  <- rsubst A⁻ S (snl snn) M ([x] N₁ x) (N₁': term · (C₁⁻ inv))
  <- rsubst A⁻ S (snl snn) M ([x] N₂ x) (N₂': term · (C₂⁻ inv)).

%{ ``[[M/x]]Sp = Sp' '' }%

-: rsubst A⁻ S (snl sna) M ([x] id⁻) id⁻.

-: rsubst A⁻ S (snl Pf) M ([x] ↑L Pf' (N x)) (↑L Pf' N')
  <- rsubst A⁻ S (snl Pf) M ([x] N x) (N': term (B⁺ , ·) U).

-: rsubst A⁻ S (snl Pf) M ([x] ⊃L (V x) (Sp x)) (⊃L V' Sp')
  <- rsubst A⁻ S snr M ([x] V x) (V': value B₁⁺)
  <- rsubst A⁻ S (snl Pf) M ([x] Sp x) (Sp': spine B₂⁻ U).

-: rsubst A⁻ S (snl Pf) M ([x] ∧⁻L₁ (Sp x)) (∧⁻L₁ Sp')
  <- rsubst A⁻ S (snl Pf) M ([x] Sp x) (Sp': spine B₁⁻ U).

-: rsubst A⁻ S (snl Pf) M ([x] ∧⁻L₂ (Sp x)) (∧⁻L₂ Sp')
  <- rsubst A⁻ S (snl Pf) M ([x] Sp x) (Sp': spine B₂⁻ U).

%{ ==== Leftist substitution (left commutative cuts) ==== }%

%{ ``<<M>>N = M' '' }%

% Entering principal substitution (cut⁺)
-: lsubst A⁺ (b s) (ss Pf Pf') (focR V) N N'
  <- cut⁺ A⁺ s Pf' V N N'.

-: lsubst A⁺ S (ss Pf Pf') (focL _ X Sp) N (focL Pf X Sp')
  <- lsubst A⁺ S (ss Pf Pf') Sp N (Sp': spine B⁻ U).

-: lsubst A⁺ S Pf (η⁺ [z] M z) N (η⁺ [z] M' z)
  <- ({z: value (c Q⁺)} lsubst A⁺ S Pf (M z) N (M' z: term _Ω U)).

-: lsubst A⁺ S (ss Pf Pf') (↓L [x'] M x') N (↓L [x'] M' x')
  <- ({x': hyp B⁻} lsubst A⁺ S (ss Pf Pf') (M x') N (M' x': term _Ω U)).

-: lsubst A⁺ S Pf ⊥L N ⊥L.

-: lsubst A⁺ S Pf (∨L M₁ M₂) N (∨L M₁' M₂')
  <- lsubst A⁺ S Pf M₁ N (M₁': term (B₁⁺ , _Ω) U)
  <- lsubst A⁺ S Pf M₂ N (M₂': term (B₂⁺ , _Ω) U).

-: lsubst A⁺ S Pf (⊤⁺L M) N (⊤⁺L M')
  <- lsubst A⁺ S Pf M N (M': term _Ω U).

-: lsubst A⁺ S Pf (∧⁺L M) N (∧⁺L M')
  <- lsubst A⁺ S Pf M N (M': term (B₁⁺ , B₂⁺ , _Ω) U).

%{ ``<<Sp>>N = Sp' '' }%

-: lsubst A⁺ S (ss Pf Pf') (↑L _ M) N (↑L Pf M')
  <- lsubst A⁺ S (ss Pf Pf') M N (M': term (B⁺ , ·) U).

-: lsubst A⁺ S Pf (⊃L V Sp) N (⊃L V Sp')
  <- lsubst A⁺ S Pf Sp N (Sp': spine B₂⁻ U).

-: lsubst A⁺ S Pf (∧⁻L₁ Sp) N (∧⁻L₁ Sp')
  <- lsubst A⁺ S Pf Sp N (Sp': spine B₁⁻ U).

-: lsubst A⁺ S Pf (∧⁻L₂ Sp) N (∧⁻L₂ Sp')
  <- lsubst A⁺ S Pf Sp N (Sp': spine B₂⁻ U).

%{ ==== Wrap-up ==== }%

%worlds (gamma_suspnormal)
  (cut⁺ _ _ _ _ _ _)
  (cut⁻ _ _ _ _ _ _)
  (rsubst _ _ _ _ _ _ )
  (lsubst _ _ _ _ _ _).

%{ With the exception of the "big/small" metric that allows the
leftist and rightist substitutions to call principal substitutions at
the same type, this is the usual induction metric for structrual cut
elimination arguments. }%

%total 
  {(A1 A2 A3 A4) 
   {(S1 S2 S3 S4)
    [(V N⁻ MR EL) 
     (N⁺ S ER NL)]}}
  (cut⁺   A1 S1 _ V  N⁺ _)
  (cut⁻   A2 S2 _ N⁻ S  _)
  (rsubst A3 S3 _ MR ER _)
  (lsubst A4 S4 _ EL NL _).

%{ The following simpler induction metric also works, emphasizing that
the "derivation" metric matters not at all in the principal cases,
that the rightist substitutions are structurally inductive over the
second given derivation (the "right" derivation) and that the leftist
substitutions are structurally inductive over the first given
derivation (the "left" derivation). }%

%total 
  {(A1 A2 A3 A4) 
   {(S1 S2 S3 S4)
     (S1 S2 ER EL)}}
  (cut⁻   A1 S1 _ _  _  _)
  (cut⁺   A2 S2 _ _  _  _)
  (rsubst A3 S3 _ _  ER _)
  (lsubst A4 S4 _ EL _  _).

%{ == Expansion == }%

expand⁺: {A⁺} (value A⁺ -> term _Ω U) -> term (A⁺ , _Ω) U -> type.
expand⁻: {A⁻} term · (A⁻ susp) -> term · (A⁻ inv) -> type.

%mode expand⁺ +A⁺ +N -Ni.
%mode expand⁻ +A⁻ +Sp -N.

%{ ``η(z.N) = N' '' }%

-: expand⁺ (c Q⁺) ([z: value (c Q⁺)] N z) (η⁺ [z: value (c Q⁺)] N z).

-: expand⁺ (↓ A⁻) ([z: value (↓ A⁻)] N z) (↓L [x: hyp A⁻] N (↓R (N' x)))
  <- ({x: hyp A⁻} expand⁻ A⁻ (focL sn x id⁻) (N' x: term · (A⁻ inv))).

-: expand⁺ ⊥ ([z: value ⊥] N z) ⊥L.

-: expand⁺ (A⁺ ∨ B⁺) ([z: value (A⁺ ∨ B⁺)] N z) (∨L N₁ N₂)
  <- expand⁺ A⁺ ([z₁: value A⁺] N (∨R₁ z₁)) (N₁: term (A⁺ , _Ω) U)
  <- expand⁺ B⁺ ([z₂: value B⁺] N (∨R₂ z₂)) (N₂: term (B⁺ , _Ω) U).

-: expand⁺ ⊤⁺ ([z: value ⊤⁺] N z) (⊤⁺L (N ⊤⁺R)).

-: expand⁺ (A⁺ ∧⁺ B⁺) ([z: value (A⁺ ∧⁺ B⁺)] N z) (∧⁺L N₂)
  <- ({z₁: value A⁺} 
       expand⁺ B⁺ ([z₂: value B⁺] N (∧⁺R z₁ z₂)) (N₁ z₁: term (B⁺ , _Ω) U))
  <- expand⁺ A⁺ ([z₁: value A⁺] N₁ z₁) (N₂: term (A⁺ , B⁺ , _Ω) U).

%{ ``η(s.N) = N' '' }%

-: expand⁻ (c Q⁻) N (η⁻ N). 

-: expand⁻ (↑ A⁺) N (↑R N'')
  <- expand⁺ A⁺ ([z: value A⁺] focR z) (N': term (A⁺ , ·) (A⁺ true))
  <- subst⁻ sp N (↑L sp N') (N'': term · (A⁺ true)).

-: expand⁻ (A⁺ ⊃ B⁻) N (⊃R N₃)
  <- ({z: value A⁺} subst⁻ sn N (⊃L z id⁻) (N₁ z: term · (B⁻ susp)))
  <- ({z: value A⁺} expand⁻ B⁻ (N₁ z) (N₂ z: term · (B⁻ inv)))
  <- expand⁺ A⁺ N₂ (N₃: term (A⁺ , ·) (B⁻ inv)).

-: expand⁻ ⊤⁻ N ⊤⁻R.

-: expand⁻ (A⁻ ∧⁻ B⁻) N (∧⁻R N₁' N₂')
  <- subst⁻ sn N (∧⁻L₁ id⁻) (N₁: term · (A⁻ susp))
  <- expand⁻ A⁻ N₁ (N₁': term · (A⁻ inv))
  <- subst⁻ sn N (∧⁻L₂ id⁻) (N₂: term · (B⁻ susp))
  <- expand⁻ B⁻ N₂ (N₂': term · (B⁻ inv)).

%worlds (gamma) (expand⁺ _ _ _) (expand⁻ _ _ _).
%total (A⁺ A⁻) (expand⁺ A⁺ _ _) (expand⁻ A⁻ _ _).

%{ Identity is a corollary, though we'll only use it at the very end
when we prove the identity principle for the unfocused sequent
calculus: }%

identity⁻: (hyp A⁻ -> term · (A⁻ inv)) -> type.
%mode +{A⁻} -{N: hyp A⁻ -> term · (A⁻ inv)} identity⁻ N.

-: identity⁻ N
  <- ({x: hyp A⁻} expand⁻ A⁻ (focL sn x id⁻) (N x: term · (A⁻ inv))).

%worlds (gamma) (identity⁻ _).
%total [] (identity⁻ _).       

identity⁺: term (A⁺ , ·) (A⁺ true) -> type.
%mode +{A⁺} -{N: term (A⁺ , ·) (A⁺ true)} identity⁺ N.

-: identity⁺ N
  <- expand⁺ A⁺ ([z: value A⁺] focR z) (N: term (A⁺ , ·) (A⁺ true)).

%worlds (gamma) (identity⁺ _).
%total [] (identity⁺ _).       


%{ == Unfocused admissibility == }%

%{ The key lemmas for establishing the completeness of the focused
sequent calculus are the "unfocused admissibility" lemmas, which
establish that the normal rules of the sequent calculus are usable in
the context of the focused calculus.

These lemmas are all provable by use of the cut and identity
principles; while the proofs are hardly straightforward, they share 
a certain high-level structure. }%

%{ ==== Initial rules ==== }%

adm-initsusp⁻: (hyp (c Q) -> term · (c Q susp)) -> type.
%mode +{Q} -{N: hyp (c Q) -> term · (c Q susp)} adm-initsusp⁻ N.

-: adm-initsusp⁻ ([x: hyp (c Q)] focL sn x id⁻).

%worlds (gamma_suspnormal) (adm-initsusp⁻ _).
%total [] (adm-initsusp⁻ _).

adm-init⁻: (hyp (c Q) -> term · (↓ (c Q) true)) -> type.
%mode +{Q} -{N: hyp (c Q) -> term · (↓ (c Q) true)} adm-init⁻ N. 

-: adm-init⁻ ([x: hyp (c Q)] focR (↓R (η⁻ (focL sn x id⁻)))).

%worlds (gamma_suspnormal) (adm-init⁻ _).
%total [] (adm-init⁻ _).

adm-initsusp⁺: (value (c Q) -> term · (c Q true)) -> type.
%mode +{Q} -{N: value (c Q) -> term · (c Q true)} adm-initsusp⁺ N.

-: adm-initsusp⁺ ([z: value (c Q)] focR z).

%worlds (gamma_suspnormal) (adm-initsusp⁺ _).
%total [] (adm-initsusp⁺ _).

adm-init⁺: (hyp (↑ (c Q)) -> term · (c Q true)) -> type.
%mode +{Q} -{N: hyp (↑ (c Q)) -> term · (c Q true)} adm-init⁺ N. 

-: adm-init⁺ ([x: hyp (↑ (c Q))] focL sp x (↑L sp (η⁺ [z] focR z))).

%worlds (gamma_suspnormal) (adm-init⁺ _).
%total [] (adm-init⁺ _).

%{ ==== Disjunction ==== }%

adm-⊥L: stable U -> (hyp (↑ ⊥) -> term · U) -> type.
%mode adm-⊥L +Pf -N'.

-: adm-⊥L Pf ([x: hyp (↑ ⊥)] focL Pf x (↑L Pf ⊥L)).

%worlds (gamma_suspnormal) (adm-⊥L _ _).
%total [] (adm-⊥L _ _).

adm-∨R₁: term · (A⁺ true)
       -> term · ((A⁺ ∨ B⁺) true)
       -> type.
%mode +{A⁺} +{B⁺} +{N₁} -{N': term · ((A⁺ ∨ B⁺) true)} adm-∨R₁ N₁ N'.

-: adm-∨R₁ (N₁: term · (A⁺ true)) N'
  <- expand⁺ A⁺ ([z: value A⁺] focR (∨R₁ z))
       (NId₁: term (A⁺ , ·) ((A⁺ ∨ B⁺) true))
  <- lsubst A⁺ (b s) (ss sp snp) N₁ NId₁ (N': term · ((A⁺ ∨ B⁺) true)).

%worlds (gamma_suspnormal) (adm-∨R₁ _ _).
%total [] (adm-∨R₁ _ _).

adm-∨R₂: term · (B⁺ true)
       -> term · (A⁺ ∨ B⁺ true)
       -> type.
%mode +{A⁺} +{B⁺} +{N₂} -{N': term · ((A⁺ ∨ B⁺) true)} adm-∨R₂ N₂ N'.

-: adm-∨R₂ (N₂: term · (B⁺ true)) N'
  <- expand⁺ B⁺ ([z: value B⁺] focR (∨R₂ z))
       (NId₂: term (B⁺ , ·) ((A⁺ ∨ B⁺) true))
  <- lsubst B⁺ (b s) (ss sp snp) N₂ NId₂ (N': term · ((A⁺ ∨ B⁺) true)).

%worlds (gamma_suspnormal) (adm-∨R₂ _ _).
%total [] (adm-∨R₂ _ _).

adm-∨L: suspstable U
      -> (hyp (↑ A⁺) -> term · U)
      -> (hyp (↑ B⁺) -> term · U)
      -> (hyp (↑ (A⁺ ∨ B⁺)) -> term · U)
      -> type.
%mode adm-∨L +Pf +N₁ +N₂ -N'.

-: adm-∨L (ss Pf Pf') (N₁: hyp (↑ A⁺) -> term · U) 
     (N₂: hyp (↑ B⁺) -> term · U) ([x: hyp (↑ (A⁺ ∨ B⁺))] focL Pf x (↑L Pf N'))
  <- expand⁺ A⁺ ([z₁: value A⁺] focR (∨R₁ (↓R (↑R (focR z₁))))) 
       (NId₁: term (A⁺ , ·) (↓ (↑ A⁺) ∨ ↓ (↑ B⁺) true))
  <- expand⁺ B⁺ ([z₂: value B⁺] focR (∨R₂ (↓R (↑R (focR z₂))))) 
       (NId₂: term (B⁺ , ·) (↓ (↑ A⁺) ∨ ↓ (↑ B⁺) true))
  <- lsubst (↓ (↑ A⁺) ∨ ↓ (↑ B⁺)) (b s) (ss Pf Pf') 
       (∨L NId₁ NId₂)
       (∨L (↓L N₁) (↓L N₂))
       (N': term (A⁺ ∨ B⁺ , ·) U).

%worlds (gamma_suspnormal) (adm-∨L _ _ _ _).
%total [] (adm-∨L _ _ _ _).
    

%{ ==== Positive conjunction ==== }%

adm-⊤⁺R: term · (⊤⁺ true) -> type.
%mode adm-⊤⁺R -N'.

-: adm-⊤⁺R (focR ⊤⁺R).

%worlds (gamma_suspnormal) (adm-⊤⁺R _).
%total [] (adm-⊤⁺R _).

adm-⊤⁺L: stable U
       -> term · U
       -> (hyp (↑ ⊤⁺) -> term · U)
       -> type.
%mode adm-⊤⁺L +Pf +N₁ -N.

-: adm-⊤⁺L Pf N₁ ([x: hyp (↑ ⊤⁺)] focL Pf x (↑L Pf (⊤⁺L N₁))).

%worlds (gamma_suspnormal) (adm-⊤⁺L _ _ _).
%total [] (adm-⊤⁺L _ _ _).

adm-∧⁺R: term · (A⁺ true) 
        -> term · (B⁺ true) 
        -> term · (A⁺ ∧⁺ B⁺ true)
        -> type.
%mode adm-∧⁺R +N₁ +N₂ -N.

-: adm-∧⁺R (N₁: term · (A⁺ true)) (N₂: term · (B⁺ true)) N'
  <- ({v₂: value B⁺}
       expand⁺ A⁺ ([v₁: value A⁺] (focR (∧⁺R v₁ v₂))) 
         (NIdB v₂: term (A⁺ , ·) (A⁺ ∧⁺ B⁺ true)))
  <- ({x: hyp (↑ A⁺)}
       expand⁺ B⁺ ([z₂: value B⁺] focL sp x (↑L sp (NIdB z₂))) 
         (NId x: term (B⁺ , ·) (A⁺ ∧⁺ B⁺ true)))
  <- ({x: hyp (↑ A⁺)}
       lsubst B⁺ (b s) (ss sp snp) N₂ (NId x)
         (NA x: term · (A⁺ ∧⁺ B⁺ true)))
  <- rsubst (↑ A⁺) (b s) (snl snp) (↑R N₁) ([x: hyp (↑ A⁺)] NA x) N'.

%worlds (gamma_suspnormal) (adm-∧⁺R _ _ _).
%total [] (adm-∧⁺R _ _ _).

adm-∧⁺L: suspstable U
        -> (hyp (↑ A⁺) -> hyp (↑ B⁺) -> term · U) 
        -> (hyp (↑ (A⁺ ∧⁺ B⁺)) -> term · U)
        -> type.
%mode adm-∧⁺L +Pf +N₁ -N.

-: adm-∧⁺L (ss Pf Pf') (N₁: hyp (↑ A⁺) -> hyp (↑ B⁺) -> term · U) 
     ([x: hyp (↑ (A⁺ ∧⁺ B⁺))] focL Pf x (↑L Pf N'))
  <- ({z₁: value A⁺}
       expand⁺ B⁺ 
         ([z₂: value B⁺] focR (∧⁺R (↓R (↑R (focR z₁))) (↓R (↑R (focR z₂)))))
         (NIdA z₁: term (B⁺ , ·) (↓ (↑ A⁺) ∧⁺ ↓ (↑ B⁺) true)))
  <- expand⁺ A⁺ ([z₁: value A⁺] NIdA z₁)
       (NId: term (A⁺ , B⁺ , ·) (↓ (↑ A⁺) ∧⁺ ↓ (↑ B⁺) true))
  <- lsubst (↓ (↑ A⁺) ∧⁺ ↓ (↑ B⁺)) (b s) (ss Pf Pf') (∧⁺L NId)
       (∧⁺L (↓L [x₁: hyp (↑ A⁺)] ↓L [x₂: hyp (↑ B⁺)] N₁ x₁ x₂))
       (N': term (A⁺ ∧⁺ B⁺ , ·) U).

%worlds (gamma_suspnormal) (adm-∧⁺L _ _ _).
%total [] (adm-∧⁺L _ _ _).

%{ ==== Implication ==== }%

adm-⊃R: (hyp (↑ A⁺) -> term · (↓ B⁻ true))
       -> term · (↓ (A⁺ ⊃ B⁻) true)
       -> type.
%mode adm-⊃R +N₁ -N.

-: adm-⊃R (N₁: hyp (↑ A⁺) -> term · (↓ B⁻ true)) (focR (↓R N'))
  <- ({x: hyp (↓ (↑ A⁺) ⊃ ↑ (↓ B⁻))}
      {z: value A⁺}
       expand⁻ B⁻ 
         (focL sn x (⊃L (↓R (↑R (focR z))) 
           (↑L sn (↓L [x': hyp B⁻] focL sn x' id⁻))))
         (NIdA x z: term · (B⁻ inv))) 
  <- ({x: hyp (↓ (↑ A⁺) ⊃ ↑ (↓ B⁻))}
       expand⁺ A⁺ ([z: value A⁺] (NIdA x z)) 
         (NId x: term (A⁺ , ·) (B⁻ inv)))
  <- rsubst (↓ (↑ A⁺) ⊃ ↑ (↓ B⁻)) (b s) (snl snn) 
       (⊃R (↓L [x₁: hyp (↑ A⁺)] ↑R (N₁ x₁))) 
       ([x: hyp (↓ (↑ A⁺) ⊃ ↑ (↓ B⁻))] ⊃R (NId x))
       (N': term · (A⁺ ⊃ B⁻ inv)).

%worlds (gamma_suspnormal) (adm-⊃R _ _).
%total [] (adm-⊃R _ _).

adm-⊃L: suspstable U
       -> term · (A⁺ true)
       -> (hyp B⁻ -> term · U)
       -> (hyp (A⁺ ⊃ B⁻) -> term · U)
       -> type.
%mode adm-⊃L +Pf +N₁ +N₂ -N'.

-: adm-⊃L (ss Pf Pf') (N₁: term · (A⁺ true)) (N₂: hyp B⁻ -> term · U) N'
  <- ({x: hyp (A⁺ ⊃ B⁻)}
      {z: value A⁺}
       expand⁻ B⁻ (focL sn x (⊃L z id⁻))
         (NIdB x z: term · (B⁻ inv)))
  <- ({x: hyp (A⁺ ⊃ B⁻)}
       expand⁺ A⁺ ([z: value A⁺] focR (↓R (NIdB x z)))
         (NId x: term (A⁺ , ·) (↓ B⁻ true)))
  <- ({x: hyp (A⁺ ⊃ B⁻)}
       lsubst A⁺ (b s) (ss sp snp) N₁ (NId x)
         (NB x: term · (↓ B⁻ true)))
  <- ({x: hyp (A⁺ ⊃ B⁻)}
       lsubst (↓ B⁻) (b s) (ss Pf Pf') (NB x) (↓L [x₂: hyp B⁻] N₂ x₂) 
         (N' x: term · U)).

%worlds (gamma_suspnormal) (adm-⊃L _ _ _ _).
%total [] (adm-⊃L _ _ _ _).

%{ ==== Negative conjunction ==== }%

adm-⊤⁻R: term · (↓ ⊤⁻ true) -> type.
%mode adm-⊤⁻R -N'.

-: adm-⊤⁻R (focR (↓R ⊤⁻R)).

%worlds (gamma_suspnormal) (adm-⊤⁻R _).
%total [] (adm-⊤⁻R _).

adm-∧⁻R: term · (↓ A⁻ true)
        -> term · (↓ B⁻ true)
        -> term · (↓ (A⁻ ∧⁻ B⁻) true)
        -> type.
%mode adm-∧⁻R +N₁ +N₂ -N'.

-: adm-∧⁻R N₁ N₂ (focR (↓R N'))
  <- ({x: hyp (↑ (↓ A⁻) ∧⁻ ↑ (↓ B⁻))}
       expand⁻ A⁻ (focL sn x (∧⁻L₁ (↑L sn (↓L [y] focL sn y id⁻))))
         (NId₁ x: term · (A⁻ inv)))
  <- ({x: hyp (↑ (↓ A⁻) ∧⁻ ↑ (↓ B⁻))}
       expand⁻ B⁻ (focL sn x (∧⁻L₂ (↑L sn (↓L [y] focL sn y id⁻))))
         (NId₂ x: term · (B⁻ inv)))
  <- rsubst (↑ (↓ A⁻) ∧⁻ ↑ (↓ B⁻)) (b s) (snl snn) 
       (∧⁻R (↑R N₁) (↑R N₂)) 
       ([x: hyp (↑ (↓ A⁻) ∧⁻ ↑ (↓ B⁻))] ∧⁻R (NId₁ x) (NId₂ x)) 
       (N': term · (A⁻ ∧⁻ B⁻ inv)).

%worlds (gamma_suspnormal) (adm-∧⁻R _ _ _).
%total [] (adm-∧⁻R _ _ _).

adm-∧⁻L₁: suspnormal U
         -> (hyp A⁻ -> term · U)
         -> (hyp (A⁻ ∧⁻ B⁻) -> term · U)
         -> type.
%mode +{A⁻} +{B⁻} +{U} +{Pf} +{N₁} -{N': hyp (A⁻ ∧⁻ B⁻) -> term · U} 
  adm-∧⁻L₁ Pf N₁ N'.

-: adm-∧⁻L₁ Pf (N₁: hyp A⁻ -> term · U) N'
  <- ({x: hyp (A⁻ ∧⁻ B⁻)}
       expand⁻ A⁻ (focL sn x (∧⁻L₁ id⁻))
         (NId x: term · (A⁻ inv)))
  <- ({x: hyp (A⁻ ∧⁻ B⁻)}
       rsubst A⁻ (b s) (snl Pf) (NId x) N₁ 
       (N' x: term · U)).

%worlds (gamma_suspnormal) (adm-∧⁻L₁ _ _ _).
%total [] (adm-∧⁻L₁ _ _ _).

adm-∧⁻L₂: suspnormal U
         -> (hyp B⁻ -> term · U)
         -> (hyp (A⁻ ∧⁻ B⁻) -> term · U)
         -> type.
%mode +{A⁻} +{B⁻} +{U} +{Pf} +{N₂} -{N': hyp (A⁻ ∧⁻ B⁻) -> term · U} 
  adm-∧⁻L₂ Pf N₂ N'.

-: adm-∧⁻L₂ Pf (N₂: hyp B⁻ -> term · U) N'
  <- ({x: hyp (A⁻ ∧⁻ B⁻)}
       expand⁻ B⁻ (focL sn x (∧⁻L₂ id⁻))
         (NId x: term · (B⁻ inv)))
  <- ({x: hyp (A⁻ ∧⁻ B⁻)}
       rsubst B⁻ (b s) (snl Pf) (NId x) N₂ 
       (N' x: term · U)).

%worlds (gamma_suspnormal) (adm-∧⁻L₂ _ _ _).
%total [] (adm-∧⁻L₂ _ _ _).


%{ == Unfocused system == }%

%{ ==== Syntax ==== }%

prop: type. %name prop P.
a: atom P -> prop.
ff: prop.
or: prop -> prop -> prop. 
tt: prop.
and: prop -> prop -> prop.
imp: prop -> prop -> prop.

props: type. %name props _Ψ.
○: props.
;: prop -> props -> props. %infix right 3 ;.

%{ ==== Erasure ==== }%

%{ The judgment ``t P A'' relates unpolarized propositions ``P'' and
polarized propositions ``A''. The judgment can be effectively run as
an erasure function from polarized to unpolarized propositions. }%

t: typ P -> prop -> type. %name t Trans.

tQ: t (c Q) (a Q).

t↑: t A⁺ P -> t (↑ A⁺) P. 
t⊥: t ⊥ ff.
t∨: t A⁺ P₁ -> t B⁺ P₂ -> t (A⁺ ∨ B⁺) (or P₁ P₂).
t⊤⁺: t ⊤⁺ tt.
t∧⁺: t A⁺ P₁ -> t B⁺ P₂ -> t (A⁺ ∧⁺ B⁺) (and P₁ P₂).

t↓: t A⁻ P -> t (↓ A⁻) P.
t⊃: t A⁺ P₁ -> t B⁻ P₂ -> t (A⁺ ⊃ B⁻) (imp P₁ P₂).
t⊤⁻: t ⊤⁻ tt.
t∧⁻: t A⁻ P₁ -> t B⁻ P₂ -> t (A⁻ ∧⁻ B⁻) (and P₁ P₂).

%mode t +A -P.
%worlds (atom⁺ | atom⁻) (t _ _).
%total A (t A _).

tΩ: pos -> props -> type. %name tΩ TransΩ.
t·: tΩ · ○.
t,: t A⁺ P -> tΩ _Ω _Ψ -> tΩ (A⁺ , _Ω) (P ; _Ψ).

%mode tΩ +A -P.
%worlds (gamma) (tΩ _ _).
%total _Ω (tΩ _Ω _).

tU: suc -> prop -> type. %name tU TransU.
tp: tU (A⁺ true) P <- t A⁺ P.
tn: tU (A⁻ inv) P <- t A⁻ P.
ta: tU ((c Q⁻) susp) (a Q⁻). 

tseq: seqform -> props -> prop -> type.
tV: tseq (rfoc A⁺) ○ P <- t A⁺ P.
tN: tseq (hasleft (ininv _Ω) U) _Ψ Q <- tU U Q <- tΩ _Ω _Ψ.
tS: tseq (hasleft (infoc A⁻) U) (P ; ○) Q <- tU U Q <- t A⁻ P.

%{ ==== Shift removal ==== }%

%{ There may be a more elegant way to do this, but the last missing
piece of our unfocused admissibility lemma - the last thing we need to
know about the polarized calculus - is that if we need to prove (or
use) a deeply-shifted proposition, then it suffices to prove (or use)
a non-deeply-shifted proposition that erases to the same thing. }%

not-doubleshifted: typ Pol -> type.
ndQ:   not-doubleshifted (c Q).
ndQ⁺:  not-doubleshifted (↓ (c Q)).
ndQ⁻:  not-doubleshifted (↑ (c Q)).
nd⊥⁺:  not-doubleshifted ⊥.
nd⊥⁻:  not-doubleshifted (↑ ⊥). 
nd∨⁺:  not-doubleshifted (A⁺ ∨ B⁺).
nd∨⁻:  not-doubleshifted (↑ (A⁺ ∨ B⁺)). 
nd⊤⁺⁺: not-doubleshifted ⊤⁺.
nd⊤⁺⁻: not-doubleshifted (↑ ⊤⁺). 
nd∧⁺⁺: not-doubleshifted (A⁺ ∧⁺ B⁺).
nd∧⁺⁻: not-doubleshifted (↑ (A⁺ ∧⁺ B⁺)).
nd⊃⁺:  not-doubleshifted (↓ (A⁺ ⊃ B⁻)).
nd⊃⁻:  not-doubleshifted (A⁺ ⊃ B⁻).
nd⊤⁻⁺: not-doubleshifted (↓ ⊤⁻).
nd⊤⁻⁻: not-doubleshifted ⊤⁻.
nd∧⁻⁺: not-doubleshifted (↓ (A⁻ ∧⁻ B⁻)).
nd∧⁻⁻: not-doubleshifted (A⁻ ∧⁻ B⁻).

rshifty: t A P 
     -> t A' P
     -> not-doubleshifted A' 
     -> (term · (A' true) 
         -> term · (A true))
     -> type.

%mode rshifty +T -T' -ND -N.

-: rshifty (t↓ (t↑ T)) T' ND ([n] (focR (↓R (↑R (N n)))))
  <- rshifty T T' ND N.
-: rshifty tQ tQ ndQ ([n] n).
-: rshifty t⊥ t⊥ nd⊥⁺ ([n] n).
-: rshifty (t∨ T₁ T₂) (t∨ T₁ T₂) nd∨⁺ ([n] n).
-: rshifty t⊤⁺ t⊤⁺ nd⊤⁺⁺ ([n] n).
-: rshifty (t∧⁺ T₁ T₂) (t∧⁺ T₁ T₂) nd∧⁺⁺ ([n] n).
-: rshifty (t↓ tQ) (t↓ tQ) ndQ⁺ ([n] n).
-: rshifty (t↓ (t⊃ T₁ T₂)) (t↓ (t⊃ T₁ T₂)) nd⊃⁺ ([n] n).
-: rshifty (t↓ t⊤⁻) (t↓ t⊤⁻) nd⊤⁻⁺ ([n] n).
-: rshifty (t↓ (t∧⁻ T₁ T₂)) (t↓ (t∧⁻ T₁ T₂)) nd∧⁻⁺ ([n] n).

%worlds (gamma_suspnormal) (rshifty _ _ _ _).
%total T (rshifty T _ _ _).

lshifty: t A P
     -> t A' P
     -> not-doubleshifted A'
     -> ({U} stable U
         -> (hyp A' -> term · U)
         -> (hyp A -> term · U))
     -> type.
%mode lshifty +T -T' -ND -N.

-: lshifty (t↑ (t↓ T)) T' ND ([u][pf][n][x] focL pf x (↑L pf (↓L (N u pf n))))
  <- lshifty T T' ND N.
-: lshifty (t↑ tQ) (t↑ tQ) ndQ⁻ ([u][pf][n] n).
-: lshifty (t↑ t⊥) (t↑ t⊥) nd⊥⁻ ([u][pf][n] n).
-: lshifty (t↑ (t∨ T₁ T₂)) (t↑ (t∨ T₁ T₂)) nd∨⁻ ([u][pf][n] n).
-: lshifty (t↑ t⊤⁺) (t↑ t⊤⁺) nd⊤⁺⁻ ([u][pf][n] n).
-: lshifty (t↑ (t∧⁺ T₁ T₂)) (t↑ (t∧⁺ T₁ T₂)) nd∧⁺⁻ ([u][pf][n] n).
-: lshifty tQ tQ ndQ ([u][pf][n] n).
-: lshifty (t⊃ T₁ T₂) (t⊃ T₁ T₂) nd⊃⁻ ([u][pf][n] n).
-: lshifty t⊤⁻ t⊤⁻ nd⊤⁻⁻ ([u][pf][n] n).
-: lshifty (t∧⁻ T₁ T₂) (t∧⁻ T₁ T₂) nd∧⁻⁻ ([u][pf][n] n).

%worlds (gamma_suspnormal) (lshifty _ _ _ _).
%total T (lshifty T _ _ _).


%{ ==== Sequent rules ==== }%

left: prop -> type. %name left H. 
right: prop -> type. %name right D.
right': props -> prop -> type. %name right' D.
%block h: some {P} block {h: left P}.

init: left (a Q) -> right (a Q).

ffL: left ff -> right P.

orR₁: right P₁ -> right (or P₁ P₂).

orR₂: right P₂ -> right (or P₁ P₂).

orL: (left P₁ -> right Q) 
     -> (left P₂ -> right Q)
     -> (left (or P₁ P₂) -> right Q).

ttR: right tt.

andR: right P₁ -> right P₂ -> right (and P₁ P₂).

andL₁: (left P₁ -> right Q)
       -> (left (and P₁ P₂) -> right Q).

andL₂: (left P₂ -> right Q)
       -> (left (and P₁ P₂) -> right Q).

impR: (left P₁ -> right P₂)
      -> right (imp P₁ P₂).

impL: right P₁
      -> (left P₂ -> right Q)
      -> (left (imp P₁ P₂) -> right Q).

nil: right P -> right' ○ P.

cons: (left P -> right' _Ψ Q) -> right' (P ; _Ψ) Q.

%{ Syntactic identity on derivations is used for completeness -- it
keeps the derivation size the same when we do case analysis. }%

id: right P -> right P -> type.
refl: id D D.


%{ == De-focalization (soundness) == }%

%{ Soundness is established in a context where each polarized 
hypothesis is mapped to its erasure. }%

soundhyp: hyp A⁻ -> t A⁻ P -> left P -> type.
%block soundhyps: some {A⁻}{P}{T: t A⁻ P} 
  block {x: hyp A⁻}{h: left P}{_: soundhyp x T h}.

soundsusp: value (c Q⁺) -> left (a Q⁺) -> type.
%block soundsusps: some {Q⁺}
  block {z: value (c Q⁺)}{h: left (a Q⁺)}{_: soundsusp z h}.

%block soundctx = (atom⁺ | atom⁻ | soundhyps | soundsusps).

%mode +{A⁻} -{P} +{X: hyp A⁻} -{T: t A⁻ P} -{H: left P} soundhyp X T H.
%worlds (soundctx) (soundhyp _ _ _).
%total [] (soundhyp _ _ _).

%mode +{Q⁺} +{Z: value (c Q⁺)} -{H: left (a Q⁺)} soundsusp Z H.
%worlds (soundctx) (soundsusp _ _).
%total [] (soundsusp _ _).

sound: exp Form -> tseq Form _Ψ P -> right' _Ψ P -> type.
%mode sound +E +T -D.

-: sound (Z: value (c Q⁺)) (tV tQ) (nil (init H))
  <- soundsusp Z H.

-: sound (↓R N) (tV (t↓ T)) (nil D)
  <- sound N (tN t· (tn T)) (nil D).

-: sound (∨R₁ V) (tV (t∨ T₁ _)) (nil (orR₁ D))
  <- sound V (tV T₁) (nil D).

-: sound (∨R₂ V) (tV (t∨ _ T₂)) (nil (orR₂ D))
  <- sound V (tV T₂) (nil D).

-: sound ⊤⁺R (tV t⊤⁺) (nil ttR).

-: sound (∧⁺R V₁ V₂) (tV (t∧⁺ T₁ T₂)) (nil (andR D₁ D₂))
  <- sound V₁ (tV T₁) (nil D₁)
  <- sound V₂ (tV T₂) (nil D₂).

-: sound (focR V) (tN t· (tp T)) D
  <- sound V (tV T) D.

-: sound (focL _ X Sp) (tN t· (TCQ: tU U Q)) (nil (D H))
  <- soundhyp X (TAP: t A⁻ P) (H: left P)
  <- sound Sp (tS TAP TCQ) (cons [x: left P] (nil (D x: right Q))).

-: sound (η⁺ [z: value (c Q⁺)] N z) (tN (t, tQ TΩ) TCQ) (cons D)
  <- ({z: value (c Q⁺)}{h: left (a Q⁺)} 
       soundsusp z h ->
         sound (N z) (tN TΩ TCQ) (D h: right' _Ψ Q)).

-: sound (↓L [x: hyp A⁻] N x) (tN (t, (t↓ T) TΩ) TCQ) (cons D)
  <- ({x: hyp A⁻}{h: left P}
       soundhyp x T h ->
         sound (N x) (tN TΩ TCQ) (D h: right' _Ψ Q)).

sound-ffL: {_Ψ} left ff 
           -> right' _Ψ Q -> type.
-: sound-ffL _ H (nil (ffL H)).
-: sound-ffL _ H (cons D) 
  <- {h} sound-ffL _ H (D h).
%mode +{_Ψ} +{Q} +{H: left ff} -{D: right' _Ψ Q} sound-ffL _Ψ H D.
%worlds (atom⁺ | atom⁻ | h) (sound-ffL _ _ _). 
%total _Ψ (sound-ffL _Ψ _ _).

-: sound ⊥L (tN TΩ TCQ) (cons D)
  <- ({h: left ff} sound-ffL _ h (D h)).

sound-orL: {_Ψ} left (or P₁ P₂)
        -> (left P₁ -> right' _Ψ Q)
        -> (left P₂ -> right' _Ψ Q)
        -> right' _Ψ Q -> type.
-: sound-orL _ H ([h₁] nil (D₁ h₁)) ([h₂] nil (D₂ h₂)) (nil (orL D₁ D₂ H)).
-: sound-orL _ H ([h₁] cons (D₁ h₁)) ([h₂] cons (D₂ h₂)) (cons D) 
  <- {h} sound-orL _ H ([h₁] D₁ h₁ h) ([h₂] D₂ h₂ h) (D h).
%mode sound-orL +_Ψ +H +D₁ +D₂ -D.
%worlds (atom⁺ | atom⁻ | h) (sound-orL _ _ _ _ _). 
%total _Ψ (sound-orL _Ψ _ _ _ _).

-: sound (∨L N₁ N₂) (tN (t, (t∨ T₁ T₂) TΩ) TCQ) (cons D)
  <- sound N₁ (tN (t, T₁ TΩ) TCQ) (cons (D₁: left P₁ -> right' _Ψ Q))
  <- sound N₂ (tN (t, T₂ TΩ) TCQ) (cons (D₂: left P₂ -> right' _Ψ Q))
  <- ({h: left (or P₁ P₂)} sound-orL _ h D₁ D₂ (D h)).

-: sound (⊤⁺L N) (tN (t, t⊤⁺ TΩ) TCQ) (cons [h: left tt] D)
  <- sound N (tN TΩ TCQ) (D: right' _Ψ Q).

sound-andL: {_Ψ} left (and P₁ P₂)
         -> (left P₁ -> left P₂ -> right' _Ψ Q)
         -> right' _Ψ Q -> type.
-: sound-andL _ H ([h₁] [h₂] nil (D₁ h₁ h₂)) 
     (nil (andL₁ ([h₁] andL₂ ([h₂] D₁ h₁ h₂) H) H)).
-: sound-andL _ H ([h₁] [h₂] cons (D₁ h₁ h₂)) (cons D) 
  <- {h} sound-andL _ H ([h₁] [h₂] D₁ h₁ h₂ h) (D h).
%mode sound-andL +_Ψ +H +D₁ -D.
%worlds (atom⁺ | atom⁻ | h) (sound-andL _ _ _ _).
%total _Ψ (sound-andL _Ψ _ _ _).

-: sound (∧⁺L N) (tN (t, (t∧⁺ T₁ T₂) TΩ) TCQ) (cons D)
  <- sound N (tN (t, T₁ (t, T₂ TΩ)) TCQ) (cons [h₁] cons [h₂] D₁ h₁ h₂)
  <- ({h: left (and P₁ P₂)} sound-andL _ h D₁ (D h: right' _Ψ Q)).

-: sound (η⁻ N) (tN t· (tn tQ)) (nil D)
  <- sound N (tN t· ta) (nil D).

-: sound (↑R N) (tN t· (tn (t↑ T))) (nil D)
  <- sound N (tN t· (tp T)) (nil D).

-: sound (⊃R N) (tN t· (tn (t⊃ T₁ T₂))) (nil (impR D))
  <- sound N (tN (t, T₁ t·) (tn T₂)) (cons [h: left P₁] (nil (D h: right P₂))).

-: sound ⊤⁻R (tN t· (tn t⊤⁻)) (nil ttR).

-: sound (∧⁻R N₁ N₂) (tN t· (tn (t∧⁻ T₁ T₂))) (nil (andR D₁ D₂))
  <- sound N₁ (tN t· (tn T₁)) (nil D₁)
  <- sound N₂ (tN t· (tn T₂)) (nil D₂).

-: sound id⁻ (tS tQ ta) (cons [h] nil (init h)).

-: sound (↑L _ N) (tS (t↑ T₁) TCQ) D
  <- sound N (tN (t, T₁ t·) TCQ) (D: right' (P ; ○) Q).

-: sound (⊃L V Sp) (tS (t⊃ T₁ T₂) TCQ) (cons [h] nil (impL D₁ D₂ h))
  <- sound V (tV T₁) (nil (D₁: right P₁))
  <- sound Sp (tS T₂ TCQ) (cons [h: left P₂] nil (D₂ h: right Q)).

-: sound (∧⁻L₁ Sp) (tS (t∧⁻ T₁ T₂) TCQ) 
     (cons [h: left (and P₁ P₂)] nil (andL₁ D h)) 
  <- sound Sp (tS T₁ TCQ) (cons [h₁: left P₁] nil (D h₁: right Q)).

-: sound (∧⁻L₂ Sp) (tS (t∧⁻ T₁ T₂) TCQ) 
     (cons [h: left (and P₁ P₂)] nil (andL₂ D h)) 
  <- sound Sp (tS T₂ TCQ) (cons [h₂: left P₂] nil (D h₂: right Q)).

%worlds (soundctx) (sound _ _ _).
%total (E) (sound E _ _).


%{ == Focalization (completeness) == }%

%{ Completeness is established in a context where each erased
hypothesis is mapped to some polarization. This is the almost same,
type-wise, as the context for soundness, but the computational
interpretation runs the opposite way 'round. }%

completehyp_res: typ Pol -> type.
cn: hyp A⁻ -> completehyp_res (A⁻).
ca: value (c Q⁺) -> completehyp_res (c Q⁺). 

completehyp: left P -> t A P -> completehyp_res A -> type.
%block completehypn: some {A⁻: typ ⁻}{P}{T: t A⁻ P} 
  block {x: hyp A⁻}{h: left P}{_: completehyp h T (cn x)}.
%block completehypa: some {Q⁺: atom ⁺}{P}{T: t (c Q⁺) P} 
  block {z: value (c Q⁺)}{h: left P}{_: completehyp h T (ca z)}.

%block completectx = (gamma_suspnormal | completehypn | completehypa).


transnormal: tU U P -> suspnormal U -> type.
%mode transnormal +T -Pf.

-: transnormal (tp _) snp.
-: transnormal (tn _) snn.
-: transnormal ta sna.

%worlds (atom⁺ | atom⁻) (transnormal _ _).
%total [] (transnormal _ _).

%mode completehyp +H -T -X.
%worlds (completectx) (completehyp _ _ _).
%total [] (completehyp _ _ _).

complete: stable U -> right P -> tU U P -> term · U -> type.
%mode complete +S +D +T -N.


%{ ==== Initial rules ==== }%

comp-init-susp: 
  not-doubleshifted A'
  -> t A' (a Q)
  -> (hyp A' -> term · (c Q susp))
  -> type.
 
-: comp-init-susp _ tQ M
  <- adm-initsusp⁻ M.

%mode comp-init-susp +ND +TH' -E.
%worlds (completectx) (comp-init-susp _ _ _). 
%total [] (comp-init-susp _ _ _).

-: complete Pf (init H) ta (NS _ sn M X)
  <- completehyp H (TH: t A (a Q)) (cn (X: hyp A))
  <- lshifty TH (TH': t A' (a Q)) 
       (ND: not-doubleshifted A') 
       (NS: {U} stable U -> (hyp A' -> term · U) -> (hyp A -> term · U))
  <- comp-init-susp ND TH' M.

comp-init-case: 
   not-doubleshifted Aleft'
   -> t Aleft' (a Q)
   -> not-doubleshifted Aright'
   -> t Aright' (a Q)
   -> (hyp Aleft' -> term · (Aright' true))
   -> type.
%mode comp-init-case +NDH +TH' +ND +T' -M.

-: comp-init-case ndQ tQ ndQ⁺ (t↓ tQ) M <- adm-init⁻ M.

-: comp-init-case ndQ⁻ (t↑ tQ) ndQ tQ M <- adm-init⁺ M.

%worlds (completectx) (comp-init-case _ _ _ _ _).
%total [] (comp-init-case _ _ _ _ _).

comp-init:
  t Aleft (a Q)
  -> completehyp_res Aleft
  -> not-doubleshifted Aright'
  -> t Aright' (a Q)
  -> term · (Aright' true)
  -> type.

-: comp-init tQ (ca Z) ndQ tQ (M Z)
  <- adm-initsusp⁺ M.

-: comp-init TH (cn X) ND T' (NS _ sp M X)
  <- lshifty TH (TH': t Aleft' (a Q))
       (NDH: not-doubleshifted Aleft')
       (NS: {U} stable U -> (hyp Aleft' -> term · U)
                         -> (hyp Aleft -> term · U))
  <- comp-init-case NDH TH' ND T' M.

%mode comp-init +TH +HypRes +NDright +T' -M.
%worlds (completectx) (comp-init _ _ _ _ _).
%total [] (comp-init _ _ _ _ _).
  
-: complete Pf (init H) (tp (T: t Aright (a Q))) (NSright M)
  <- rshifty T (T': t Aright' (a Q)) 
       (NDright: not-doubleshifted Aright') 
       (NSright: term · (Aright' true) -> term · (Aright true))
  <- completehyp H (TH: t Aleft (a Q)) (HypRes: completehyp_res Aleft)
  <- comp-init TH HypRes NDright T' M.

%{ ==== Disjunction ==== }%

comp-ffL: stable U 
  -> not-doubleshifted A' 
  -> t A' ff
  -> (hyp A' -> term · U) -> type.
-: comp-ffL Pf nd⊥⁻ (t↑ t⊥) M <- adm-⊥L Pf M.
%mode comp-ffL +Pf +ND +T -M.
%worlds (completectx) (comp-ffL _ _ _ _).
%total [] (comp-ffL _ _ _ _).

-: complete Pf (ffL H) T (NS _ Pf M X)
  <- completehyp H (TH: t A ff) (cn (X: hyp A))
  <- lshifty TH (TH': t A' ff) 
       (ND: not-doubleshifted A') 
       (NS: {U} stable U -> (hyp A' -> term · U) -> (hyp A -> term · U))
  <- comp-ffL Pf ND TH' M.

comp-orR₁: {D: right (or P₁ P₂)} id D (orR₁ D₁)
  -> not-doubleshifted A'
  -> t A' (or P₁ P₂)
  -> term · (A' true)
  -> type.
%mode comp-orR₁ +D +Id +ND +T -M.
-: comp-orR₁ (orR₁ D₁) refl nd∨⁺ (t∨ (T₁: t A⁺ P₁) (T₂: t B⁺ P₂)) M
  <- complete sp D₁ (tp T₁) (N₁: term · (A⁺ true))
  <- adm-∨R₁ N₁ (M: term · (A⁺ ∨ B⁺ true)).

-: complete Pf (orR₁ D₁) (tp T) (NS M)
  <- rshifty T (T': t A' (or P₁ P₂)) 
       (ND: not-doubleshifted A') 
       (NS: term · (A' true) -> term · (A true))
  <- comp-orR₁ (orR₁ D₁) refl ND T' M.

comp-orR₂: {D: right (or P₁ P₂)} id D (orR₂ D₂)
  -> not-doubleshifted A'
  -> t A' (or P₁ P₂)
  -> term · (A' true)
  -> type.
%mode comp-orR₂ +D +Id +ND +T' -M.
-: comp-orR₂ (orR₂ D₂) refl nd∨⁺ (t∨ (T₁: t A⁺ P₁) (T₂: t B⁺ P₂)) M
  <- complete sp D₂ (tp T₂) (N₂: term · (B⁺ true))
  <- adm-∨R₂ N₂ (M: term · (A⁺ ∨ B⁺ true)).

-: complete Pf (orR₂ D₂) (tp T) (NS M)
  <- rshifty T (T': t A' (or P₁ P₂)) 
       (ND: not-doubleshifted A') 
       (NS: term · (A' true) -> term · (A true))
  <- comp-orR₂ (orR₂ D₂) refl ND T' M.

comp-orL: stable U 
  -> {D: right Q} id D (orL D₁ D₂ (H: left (or P₁ P₂))) 
  -> not-doubleshifted A' 
  -> t A' (or P₁ P₂)
  -> tU U Q
  -> (hyp A' -> term · U) 
  -> type.
%mode comp-orL +Pf +D +Id +ND +TH +T -M.
-: comp-orL Pf (orL D₁ D₂ H) refl nd∨⁻ (t↑ (t∨ T₁ T₂)) T M
  <- ({x₁: hyp (↑ B₁⁺)} {h₁: left P₁} 
       completehyp h₁ (t↑ T₁) (cn x₁) ->
         complete Pf (D₁ h₁) T (N₁ x₁: term · U))
  <- ({x₂: hyp (↑ B₂⁺)} {h₂: left P₂} 
       completehyp h₂ (t↑ T₂) (cn x₂) ->
         complete Pf (D₂ h₂) T (N₂ x₂: term · U))
  <- transnormal T Pf'
  <- adm-∨L (ss Pf Pf') N₁ N₂ (M: hyp (↑ (B₁⁺ ∨ B₂⁺)) -> term · U).

-: complete Pf (orL D₁ D₂ H) (T: tU U Q) (NS _ Pf M X)
  <- completehyp H (TH: t A (or P₁ P₂)) (cn (X: hyp A))
  <- lshifty TH TH' ND NS
  <- comp-orL Pf (orL D₁ D₂ H) refl ND TH' T M.

%{ ==== Conjunction ==== }%

comp-ttR: {D: right tt} id D ttR
  -> not-doubleshifted A'
  -> t A' tt
  -> term · (A' true)
  -> type.
-: comp-ttR ttR refl nd⊤⁺⁺ t⊤⁺ M
  <- adm-⊤⁺R M.
-: comp-ttR ttR refl nd⊤⁻⁺ (t↓ t⊤⁻) M
  <- adm-⊤⁻R M.
%mode comp-ttR +D +Id +ND +T' -M.
%worlds (completectx) (comp-ttR _ _ _ _ _).
%total [] (comp-ttR _ _ _ _ _).

-: complete Pf ttR (tp T) (NS M)
  <- rshifty T (T': t A' tt)
       (ND: not-doubleshifted A')
       (NS: term · (A' true) -> term · (A true))
  <- comp-ttR ttR refl ND T' M.

comp-andR: {D: right (and P₁ P₂)} id D (andR D₁ D₂)
  -> not-doubleshifted A'
  -> t A' (and P₁ P₂)
  -> term · (A' true)
  -> type.
%mode comp-andR +D +Id +ND +T' -M.
-: comp-andR (andR D₁ D₂) refl nd∧⁺⁺ (t∧⁺ (T₁: t A⁺ P₁) (T₂: t B⁺ P₂)) M
  <- complete sp D₁ (tp T₁) (N₁: term · (A⁺ true))
  <- complete sp D₂ (tp T₂) (N₂: term · (B⁺ true))
  <- adm-∧⁺R N₁ N₂ M.
-: comp-andR (andR D₁ D₂) refl nd∧⁻⁺ (t↓ (t∧⁻ (T₁: t A⁻ P₁) (T₂: t B⁻ P₂))) M
  <- complete sp D₁ (tp (t↓ T₁)) (N₁: term · (↓ A⁻ true))
  <- complete sp D₂ (tp (t↓ T₂)) (N₂: term · (↓ B⁻ true))
  <- adm-∧⁻R N₁ N₂ M.

-: complete Pf (andR D₁ D₂) (tp T) (NS M)
  <- rshifty T (T': t A' (and P₁ P₂))
       (ND: not-doubleshifted A')
       (NS: term · (A' true) -> term · (A true))
  <- comp-andR (andR D₁ D₂) refl ND T' M.

comp-andL₁: stable U
  -> {D: right Q} id D (andL₁ D₁ (H: left (and P₁ P₂)))
  -> not-doubleshifted A'
  -> t A' (and P₁ P₂)
  -> tU U Q
  -> (hyp A' -> term · U)
  -> type.
%mode comp-andL₁ +Pf +D +Id +ND +TH' +T -M.
-: comp-andL₁ Pf (andL₁ D₁ H) refl nd∧⁺⁻ 
      (t↑ (t∧⁺ (T₁: t A⁺ P₁) (T₂: t B⁺ P₂))) T M
  <- ({x: hyp (↑ A⁺)} {h: left P₁}
       completehyp h (t↑ T₁) (cn x) ->
         complete Pf (D₁ h) T (N₁ x: term · U))
  <- transnormal T Pf'
  <- adm-∧⁺L (ss Pf Pf') ([x][y] N₁ x) M.
-: comp-andL₁ Pf (andL₁ D₁ H) refl nd∧⁻⁻ (t∧⁻ (T₁: t A⁻ P₁) (T₂: t B⁻ P₂)) T M
  <- ({x: hyp A⁻} {h: left P₁}
       completehyp h T₁ (cn x) ->
         complete Pf (D₁ h) T (N₁ x: term · U))
  <- transnormal T Pf'
  <- adm-∧⁻L₁ Pf' N₁ M.

-: complete Pf (andL₁ D₁ H) (T: tU U Q) (NS _ Pf M X)
  <- completehyp H (TH: t A (and P₁ P₂)) (cn (X: hyp A))
  <- lshifty TH TH' ND NS
  <- comp-andL₁ Pf (andL₁ D₁ H) refl ND TH' T M.

comp-andL₂: stable U
  -> {D: right Q} id D (andL₂ D₁ (H: left (and P₁ P₂)))
  -> not-doubleshifted A'
  -> t A' (and P₁ P₂)
  -> tU U Q
  -> (hyp A' -> term · U)
  -> type.
%mode comp-andL₂ +Pf +D +Id +ND +TH' +T -M.
-: comp-andL₂ Pf (andL₂ D₂ H) refl nd∧⁺⁻ 
      (t↑ (t∧⁺ (T₁: t A⁺ P₁) (T₂: t B⁺ P₂))) T M
  <- ({x: hyp (↑ B⁺)} {h: left P₂}
       completehyp h (t↑ T₂) (cn x) ->
         complete Pf (D₂ h) T (N₂ x: term · U))
  <- transnormal T Pf'
  <- adm-∧⁺L (ss Pf Pf') ([x][y] N₂ y) M.
-: comp-andL₂ Pf (andL₂ D₂ H) refl nd∧⁻⁻ (t∧⁻ (T₁: t A⁻ P₁) (T₂: t B⁻ P₂)) T M
  <- ({x: hyp B⁻} {h: left P₂}
       completehyp h T₂ (cn x) ->
         complete Pf (D₂ h) T (N₂ x: term · U))
  <- transnormal T Pf'
  <- adm-∧⁻L₂ Pf' N₂ M.

-: complete Pf (andL₂ D₂ H) (T: tU U Q) (NS _ Pf M X)
  <- completehyp H (TH: t A (and P₁ P₂)) (cn (X: hyp A))
  <- lshifty TH TH' ND NS
  <- comp-andL₂ Pf (andL₂ D₂ H) refl ND TH' T M.

%{ ==== Implication ==== }%

comp-impR: {D: right (imp P₁ P₂)} id D (impR D₁)
  -> not-doubleshifted A'
  -> t A' (imp P₁ P₂)
  -> term · (A' true)
  -> type.
%mode comp-impR +D +Id +ND +T' -M.
-: comp-impR (impR D₁) refl nd⊃⁺ (t↓ (t⊃ (T₁: t A⁺ P₁) (T₂: t B⁻ P₂))) M
  <- ({x: hyp (↑ A⁺)} {h: left P₁}
       completehyp h (t↑ T₁) (cn x) ->
         complete sp (D₁ h) (tp (t↓ T₂)) (N₁ x))
  <- adm-⊃R N₁ M.

-: complete Pf (impR D₁) (tp T) (NS M)
  <- rshifty T (T': t A' (imp P₁ P₂))
       (ND: not-doubleshifted A')
       (NS: term · (A' true) -> term · (A true))
  <- comp-impR (impR D₁) refl ND T' M.

comp-impL: stable U
  -> {D: right Q} id D (impL D₁ D₂ (H: left (imp P₁ P₂)))
  -> not-doubleshifted A'
  -> t A' (imp P₁ P₂)
  -> tU U Q
  -> (hyp A' -> term · U)
  -> type.
%mode comp-impL +Pf +D +Id +ND +TH' +T -M.
-: comp-impL Pf (impL D₁ D₂ _) refl nd⊃⁻ (t⊃ (T₁: t A⁺ P₁) (T₂: t B⁻ P₂)) T M
  <- complete sp D₁ (tp T₁) (N₁: term · (A⁺ true))
  <- ({x: hyp B⁻} {h: left P₂}
       completehyp h T₂ (cn x) ->
         complete Pf (D₂ h) T (N₂ x))
  <- transnormal T Pf'
  <- adm-⊃L (ss Pf Pf') N₁ N₂ M.

-: complete Pf (impL D₁ D₂ H) T (NS _ Pf M X)
  <- completehyp H (TH: t A (imp P₁ P₂)) (cn (X: hyp A))
  <- lshifty TH TH' ND NS
  <- comp-impL Pf (impL D₁ D₂ H) refl ND TH' T M.

%worlds (completectx) 
  (comp-orR₁ _ _ _ _ _)
  (comp-orR₂ _ _ _ _ _)
  (comp-orL _ _ _ _ _ _ _)
  (comp-andR _ _ _ _ _)
  (comp-andL₁ _ _ _ _ _ _ _)
  (comp-andL₂ _ _ _ _ _ _ _)
  (comp-impR _ _ _ _ _)
  (comp-impL _ _ _ _ _ _ _)
  (complete _ _ _ _).
%total (D D1 D2 D3 D4 D5 D6 D7 D8) 
  (comp-orR₁ D1 _ _ _ _)
  (comp-orR₂ D2 _ _ _ _)
  (comp-orL _ D3 _ _ _ _ _)
  (comp-andR D4 _ _ _ _)
  (comp-andL₁ _ D5 _ _ _ _ _)
  (comp-andL₂ _ D6 _ _ _ _ _)
  (comp-impR D7 _ _ _ _)
  (comp-impL _ D8 _ _ _ _ _)
  (complete _ D _ _).



%{ == Inheriting the focused calculus's metatheory == }%

%{ We need the existance of some polarization strategy; we intentionally pick
a middling, undistinghished sort of translation that translates everything as
a negative proposition. It will work great on hereditary Harrop formulas and
not so good if you have lots of disjunction and positive propositions; the only
interesting thing about it is that it's results are reminiscent of Howe's 
semi-focused lax logic.. }%

polarize: {P} t (A⁻: typ ⁻) P -> type.
%mode polarize +P -T. 

-: polarize (a Q) tQ.
-: polarize (a Q) (t↑ tQ).
-: polarize ff (t↑ t⊥).
-: polarize (or P₁ P₂) (t↑ (t∨ (t↓ T₁) (t↓ T₂)))
  <- polarize P₁ T₁
  <- polarize P₂ T₂.
-: polarize tt t⊤⁻.
-: polarize (and P₁ P₂) (t∧⁻ T₁ T₂)
  <- polarize P₁ T₁
  <- polarize P₂ T₂.
-: polarize (imp P₁ P₂) (t⊃ (t↓ T₁) T₂)
  <- polarize P₁ T₁
  <- polarize P₂ T₂.

%worlds (atom⁺ | atom⁻) (polarize _ _).
%total P (polarize P _).

%block translate: some {A}{P}{TH: t A P} 
  block {x: hyp A}{h: left P}{_: soundhyp x TH h}{_: completehyp h TH (cn x)}.

unfocused-cut: right P -> (left P -> right Q) -> right Q -> type.
%mode unfocused-cut +D +E -F.

-: unfocused-cut (D: right P) (E: left P -> right Q) F
  <- polarize P (TP: t A⁻ P)
  <- complete sp D (tp (t↓ TP)) (M: term · ((↓ A⁻) true))
  <- polarize Q (TQ: t C⁻ Q)
  <- ({x: hyp A⁻}{h: left P}
       completehyp h TP (cn x) ->
         complete sp (E h) (tp (t↓ TQ)) (N x: term · (↓ C⁻ true)))
  <- lsubst _ (b s) (ss sp snp) M (↓L N) N'
  <- sound N' (tN t· (tp (t↓ TQ))) (nil (F: right Q)).
     
%worlds (translate) (unfocused-cut _ _ _).
%total [] (unfocused-cut _ _ _).

unfocused-identity: (left P -> right P) -> type.
%mode +{P} -{D: left P -> right P} unfocused-identity D.

-: unfocused-identity D
  <- polarize P (TP: t A⁻ P)
  <- identity⁻ (N: hyp A⁻ -> term · (A⁻ inv))
  <- ({x: hyp A⁻}{h: left P}
       soundhyp x TP h ->
         sound (N x) (tN t· (tn TP)) (nil (D h: right P))).

%worlds (translate) (unfocused-identity _).
%total [] (unfocused-identity _).


%{ == Running the theorems == }%

%{ Here are two unfocused derivations of (p ∧ q) ⊃ (r ∧ s) ⊃ (p ∧ t). }%

d₁: {P}{p: atom P}{q: atom P}{r: atom P}{s: atom P} 
   right (imp (and (a p) (a q))
           (imp (and (a r) (a s))
             (and (a p) (a r))))
  = [P][p][q][r][s]
      impR [h₁: left (and (a p) (a q))]
        impR [h₂: left (and (a r) (a s))]
          andR
            (andL₁ ([h₁': left (a p)] init h₁') h₁)
            (andL₁ ([h₂': left (a r)] init h₂') h₂).

d₂: {P}{p: atom P}{q: atom P}{r: atom P}{s: atom P} 
   right (imp (and (a p) (a q))
           (imp (and (a r) (a s))
             (and (a p) (a r))))
  = [P][p][q][r][s]
      impR [h₁: left (and (a p) (a q))]
        impR [h₂: left (and (a r) (a s))]
          andL₁ ([h₁': left (a p)] 
            andR
              (andL₂ ([_] (andL₂ ([_] (init h₁')) h₁)) h₁)
              (andL₁ ([h₂': left (a r)] init h₂') h₂)) 
            h₁.

%{ Here are three different polarizations. }%

%solve t⁻: {p}{q}{r}{s} t (↓(c p ∧⁻ c q) ⊃ (↓(c r ∧⁻ c s) ⊃ (c p ∧⁻ c r))) _.
%solve t⁺: {p}{q}{r}{s} t ((c p ∧⁺ c q) ⊃ ((c r ∧⁺ c s) ⊃ ↑(c p ∧⁺ c r))) _.
%solve t⁼: {p}{q}{r}{s} t (↓(↑(c p) ∧⁻ ↑(c q))
                            ⊃ ↑(↓(↓(↑(c r) ∧⁻ ↑(c s)) 
                                   ⊃ ↑(↓(↑(c p) ∧⁻ ↑(c r)))))) _.

%{ Under the same "good" polarization, different derivations translate to a
single unique proof. | check=decl }%

%query 1 * {p}{q}{r}{s} complete _ (d₁ ⁻ p q r s) (tp (t↓ (t⁻ p q r s))) 
  (N p q r s).
%query 1 * {p}{q}{r}{s} complete _ (d₂ ⁻ p q r s) (tp (t↓ (t⁻ p q r s))) 
  (N p q r s).

%{ Different polarizations may lead to very differently shaped derivations. 
| check=decl }%

%query 1 * {p}{q}{r}{s} complete _ (d₂ ⁺ p q r s) 
  (tp (t↓ (t⁺ p q r s))) 
  (N p q r s).
%query 1 * {p}{q}{r}{s} complete _ (d₂ ⁺ p q r s) 
  (tp (t↓ (t⁼ p q r s))) 
  (N p q r s).


==> anc/PolarNoNil.elf <==
%{ Focusing for polarized logic. (Unicode variant) 

Both the primary development (Polar.elf) and this version derive the
positive identity rule ``id⁺'' and the admissible focal substitution
principle ``subst⁺'' for free as uniform substitution in LF. This
development goes further and also derives the negative identity rule
``id⁻'' and the negative focal substitution principle ``subst⁻'' for
free as uniform substitution in LF. The resulting form of identity
expansion is much closer to the version of identity expansion
developed by Pfenning and written up as "Weak focusing for ordered
linear logic" (Simmons and Pfenning, CMU Tech Report CMU-CS-2011-147).

On the level of proof terms, both developments have an explicit proof
term for the variable case ``z'' using a suspended positive
proposition to prove a proposition in left focus. This development
also lacks an explicit proof term ``nil'' using a suspended negative
proposition on the right to satisfy left focus, because such ``nil'' terms
are introduced in a scoped way by the ``η⁻'' rule. We only complete the 
polarized portion of this development, up through the unfocused 
admissibility lemmas.

Both the identity expansion principle and the rule ``η⁻'' that
suspends negative atomic propositions have the flavor of a (uniform,
and therefore intuitionstically acceptable) double negation. }%

small: type. 
big: type.
s: small.
b: small -> big.

%{ == Syntax == }%

pol: type. %name pol P.
⁺: pol.
⁻: pol.

%{ We define propositions in an environment with free atoms. }%
atom: pol -> type. %name atom Q q.
%block atom⁺: block {Q⁺: atom ⁺}.
%block atom⁻: block {Q⁻: atom ⁻}.

typ: pol -> type. %name typ A.
c: atom P -> typ P.

↓: typ ⁻ -> typ ⁺.
⊥: typ ⁺.
∨: typ ⁺ -> typ ⁺ -> typ ⁺. %infix none 5 ∨.
⊤⁺: typ ⁺.
∧⁺: typ ⁺ -> typ ⁺ -> typ ⁺. %infix none 5 ∧⁺.

↑: typ ⁺ -> typ ⁻.
⊃: typ ⁺ -> typ ⁻ -> typ ⁻. %infix none 5 ⊃.
⊤⁻: typ ⁻.
∧⁻: typ ⁻ -> typ ⁻ -> typ ⁻. %infix none 5 ∧⁻.

%{ Succedents are things that come to the right of the turnstile. }%
suc: type. %name suc Suc γ.
inv: typ ⁻ -> suc. %postfix 3 inv.
true: typ ⁺ -> suc. %postfix 3 true.

%{ Right-stable judgments are ones that are positive. }%
stable: suc -> type. %name stable St.
sp: stable (A⁺ true).

%{ An inversion context ``Ω'' is a list of positive propositions. }%
pos: type. %name pos _Ω.
·: pos.
,: typ ⁺ -> pos -> pos. %infix right 3 ,.


%{ == Sequent calculus == }%

seqform: type. %name seqform Form.
exp: seqform -> type. %name exp E z.

rfoc: typ ⁺ -> seqform. 
%abbrev value: typ ⁺ -> type = [A⁺] exp (rfoc A⁺).

leftform: type.
hasleft: leftform -> suc -> seqform.

ininv: pos -> leftform.
%abbrev term: pos -> suc -> type = [_Ω][U] exp (hasleft (ininv _Ω) U).

infoc: typ ⁻ -> leftform.
%abbrev spine: typ ⁻ -> suc -> type = [A⁻][U] exp (hasleft (infoc A⁻) U).

hyp: typ ⁻ -> type. %name hyp X x.
%block hprop:  some {A⁻: typ ⁻}  block {x: hyp A⁻}.
%block pprop:  some {A⁺: typ ⁺}  block {z: value A⁺}.
%block aprop⁺: some {Q⁺: atom ⁺} block {z: value (c Q⁺)}.
%block nprop:  some {A⁻: typ ⁻}  block {γ}{Pf : stable γ}{nil: spine A⁻ γ}.
%block aprop⁻: some {Q⁻: atom ⁻} block {γ}{Pf : stable γ}{nil: spine (c Q⁻) γ}.
%worlds (atom⁺ | atom⁻ | nprop) (hyp _).

% World for cut (suspension-normal)
%block gamma_suspnormal = (atom⁺ | atom⁻ | hprop | aprop⁺ | aprop⁻). 
% World for identity
%block gamma = (atom⁺ | atom⁻ | hprop | nprop | pprop).            

%{ ==== Values ==== }%

%{
``V ::= z | thunk N | inl V | inr V | ⟨⟩⁺ | ⟨V₁,V₂⟩⁺'' 

The rule ``id⁺'' corresponding to the proof term ``z'' comes for free
from LF.  
}%

↓R: term · (A⁻ inv) -> value (↓ A⁻).
∨R₁: value A⁺ -> value (A⁺ ∨ B⁺).
∨R₂: value B⁺ -> value (A⁺ ∨ B⁺).
⊤⁺R: value ⊤⁺.
∧⁺R: value A⁺ -> value B⁺ -> value (A⁺ ∧⁺ B⁺).

%{ ==== Terms ==== }%

%{ 
``M ::= ret V | x • Sp | ⟨z⟩.N | x.N | abort | [N₁, N₂] | ⟨⟩.N | ×N | ⟨N⟩ | {N} | λN | ⟨⟩⁻ | ⟨N₁,N₂⟩⁻'' 
}%

focR: value A⁺ -> term · (A⁺ true).
focL: stable Suc -> hyp A⁻ -> spine A⁻ Suc -> term · Suc.
η⁺: (value (c Q⁺) -> term _Ω Suc) -> term (c Q⁺ , _Ω) Suc.
↓L: (hyp A⁻ -> term _Ω Suc) -> term (↓ A⁻ , _Ω) Suc.
⊥L: term (⊥ , _Ω) Suc.
∨L: term (A⁺ , _Ω) Suc -> term (B⁺ , _Ω) Suc -> term (A⁺ ∨ B⁺ , _Ω) Suc.
⊤⁺L: term _Ω Suc -> term (⊤⁺ , _Ω) Suc.
∧⁺L: term (A⁺ , B⁺ , _Ω) Suc -> term (A⁺ ∧⁺ B⁺ , _Ω) Suc.
η⁻: ({γ} stable γ -> spine (c Q⁻) γ -> term · γ) -> term · ((c Q⁻) inv).
↑R: term · (A⁺ true) -> term · (↑ A⁺ inv).
⊃R: term (A⁺ , ·) (B⁻ inv) -> term · (A⁺ ⊃ B⁻ inv).
⊤⁻R: term · (⊤⁻ inv).
∧⁻R: term · (A⁻ inv) -> term · (B⁻ inv) -> term · (A⁻ ∧⁻ B⁻ inv).

%{ ==== Spines ==== }%

%{ 
``Sp ::= nil | pm N | V;Sp | π₁;Sp | π₂;Sp'' 

The rule ``id⁻'' corresponding to the proof term ``nil'' comes for
free from LF.
}%

↑L: stable Suc -> term (A⁺ , ·) Suc -> spine (↑ A⁺) Suc.
⊃L: value A⁺ -> spine B⁻ Suc -> spine (A⁺ ⊃ B⁻) Suc.
∧⁻L₁: spine A⁻ Suc -> spine (A⁻ ∧⁻ B⁻) Suc.
∧⁻L₂: spine B⁻ Suc -> spine (A⁻ ∧⁻ B⁻) Suc.


%{ == Cut admissibility == }%

%{ Cut admissibility has a couple of mutually inductive theorems, but
no more than is absolutely necessary given the syntactic classes we're
dealing with. Furthermore, the different theorems we use neatly sort
out the informal division of cases that we are used to dealing with
when proving cut admissibility theorems. The "principal" substitutions
capture the principal cuts:

* ``V • Ni'' - positive cut formula, and
* ``N • Sp'' - negative cut formula. }%

cut⁺: {A⁺} small 
  -> value A⁺ 
  -> term (A⁺ , _Ω) U
  -> term _Ω U
  -> type.

cut⁻: {A⁻} small
  -> stable U
  -> term · (A⁻ inv)
  -> spine A⁻ U
  -> term · U
  -> type.

%mode cut⁺ +A +S +V +N -N'.
%mode cut⁻ +A +S +Pf +N +Sp -N'.

%{ The "rightist" substitution ``[[N/x]]E'' captures all right
commutative cuts. Each inductive call within this group decreases the
size of the expression E that we are substituting into. }%

rsubst:  {A⁻} big
  -> term · (A⁻ inv) 
  -> (hyp A⁻ -> exp Form)
  -> exp Form 
  -> type.

%mode rsubst +A +S +N +E -E'.

%{ The "leftist" substitution ``<<E>>N'' captures all left commutative
cuts.  Each inductive call within this group decreases the size of the
expression E that we are substituting in, hence "leftist." }%

lsubst: {A⁺} big 
  -> stable U
  -> exp (hasleft L (A⁺ true))
  -> term (A⁺ , ·) U
  -> exp (hasleft L U) 
  -> type.

%mode lsubst +A +S +Pf +E +N -E'.

%{ ==== Principal substitution/cuts ==== }%

%{ ``(V • N) = N' '' }%

-: cut⁺ (c Q⁺) S X (η⁺ [z] N z) (N X).

-: cut⁺ (↓ A⁻) s (↓R M) (↓L N) N'
  <- rsubst A⁻ (b s) M N (N': term _Ω U).

-: cut⁺ (A⁺ ∨ B⁺) S (∨R₁ V) (∨L N₁ N₂) N'
  <- cut⁺ A⁺ S V N₁ (N': term _Ω U).

-: cut⁺ (A⁺ ∨ B⁺) S (∨R₂ V) (∨L N₁ N₂) N'
  <- cut⁺ B⁺ S V N₂ (N': term _Ω U).

-: cut⁺ ⊤⁺ S ⊤⁺R (⊤⁺L N) N.

-: cut⁺ (A⁺ ∧⁺ B⁺) S (∧⁺R V₁ V₂) (∧⁺L N) N'
  <- cut⁺ A⁺ S V₁ N (NB: term (B⁺ , _Ω) U)
  <- cut⁺ B⁺ S V₂ NB (N': term _Ω U).

%{ ``(M • Sp) = N' '' }%

-: cut⁻ (c Q⁻) S Pf (η⁻ N) Nil (N _ Pf Nil).

-: cut⁻ (↑ A⁺) s Pf (↑R N) (↑L _ M) N'
    <- lsubst A⁺ (b s) Pf N M N'.

-: cut⁻ (A⁺ ⊃ B⁻) S Pf (⊃R N) (⊃L V Sp) N'
  <- cut⁺ A⁺ S V N (NB: term · (B⁻ inv))
  <- cut⁻ B⁻ S Pf NB Sp (N': term · U).

-: cut⁻ (A⁻ ∧⁻ B⁻) S Pf (∧⁻R N₁ N₂) (∧⁻L₁ Sp) N'
  <- cut⁻ A⁻ S Pf N₁ Sp (N': term · U).

-: cut⁻ (A⁻ ∧⁻ B⁻) S Pf (∧⁻R N₁ N₂) (∧⁻L₂ Sp) N'
  <- cut⁻ B⁻ S Pf N₂ Sp (N': term · U).

%{ ==== Rightist substitution (right commutative cuts) ==== }%

%{ ``[[M/x]]V = V' '' }%

-: rsubst A⁻ S M ([x] V) (V: value (c Q⁺)).

-: rsubst A⁻ S M ([x] ↓R (N x)) (↓R N')
  <- rsubst A⁻ S M ([x] N x) (N': term · (C⁻ inv)).

-: rsubst A⁻ S M ([x] ∨R₁ (V x)) (∨R₁ V')
  <- rsubst A⁻ S M ([x] V x) (V': value C₁⁺).

-: rsubst A⁻ S M ([x] ∨R₂ (V x)) (∨R₂ V')
  <- rsubst A⁻ S M ([x] V x) (V': value C₂⁺).

-: rsubst A⁻ S M ([x] ⊤⁺R) ⊤⁺R.

-: rsubst A⁻ S M ([x] ∧⁺R (V₁ x) (V₂ x)) (∧⁺R V₁' V₂')
  <- rsubst A⁻ S M ([x] V₁ x) (V₁': value C₁⁺)
  <- rsubst A⁻ S M ([x] V₂ x) (V₂': value C₂⁺).

%{ ``[[M/x]]N = N' '' }%

% Entering principal substitution (cut⁻)
-: rsubst A⁻ (b s) M ([x] focL Pf x (Sp x)) N'
  <- rsubst A⁻ (b s) M ([x] Sp x) (Sp': spine A⁻ U)
  <- cut⁻ A⁻ s Pf M Sp' (N': term · U).

-: rsubst A⁻ (b s) M ([x] focR (V x)) (focR V')
  <- rsubst A⁻ (b s) M ([x] V x) V'.

-: rsubst A⁻ S M ([x] focL Pf' X' (Sp x)) (focL Pf' X' Sp')
  <- rsubst A⁻ S M ([x] Sp x) (Sp': spine B⁻ U).

-: rsubst A⁻ S M ([x] η⁺ [z] N x z) (η⁺ [z] N' z)
  <- ({z: value (c Q⁺)} rsubst A⁻ S M ([x] N x z) (N' z: term _Ω U)).

-: rsubst A⁻ S M ([x] ↓L [x'] N x x') (↓L [x'] N' x')
  <- ({x': hyp B⁻} rsubst A⁻ S M ([x] N x x') (N' x': term _Ω U)).

-: rsubst A⁻ S M ([x] ⊥L) ⊥L.

-: rsubst A⁻ S M ([x] ∨L (N₁ x) (N₂ x)) (∨L N₁' N₂')
  <- rsubst A⁻ S M ([x] N₁ x) (N₁': term (B₁ , _Ω) U)
  <- rsubst A⁻ S M ([x] N₂ x) (N₂': term (B₂ , _Ω) U).

-: rsubst A⁻ S M ([x] ⊤⁺L (N x)) (⊤⁺L N')
  <- rsubst A⁻ S M ([x] N x) (N': term _Ω U).

-: rsubst A⁻ S M ([x] ∧⁺L (N x)) (∧⁺L N')
  <- rsubst A⁻ S M ([x] N x) (N': term (A⁺ , B⁺ , _Ω) U).

-: rsubst A⁻ S M ([x] η⁻ (N x)) (η⁻ N')
  <- ({γ}{pf: stable γ}{nil: spine (c Q⁻) γ}
       rsubst A⁻ S M ([x] N x γ pf nil) (N' γ pf nil: term · γ)).

-: rsubst A⁻ S M ([x] ↑R (N x)) (↑R N')
  <- rsubst A⁻ S M ([x] N x) (N': term · (C⁺ true)).

-: rsubst A⁻ S M ([x] ⊃R (N x)) (⊃R N')
  <- rsubst A⁻ S M ([x] N x) (N': term (C₁⁺ , ·) (C₂⁻ inv)).

-: rsubst A⁻ S M ([x] ⊤⁻R) ⊤⁻R.

-: rsubst A⁻ S M ([x] ∧⁻R (N₁ x) (N₂ x)) (∧⁻R N₁' N₂')
  <- rsubst A⁻ S M ([x] N₁ x) (N₁': term · (C₁⁻ inv))
  <- rsubst A⁻ S M ([x] N₂ x) (N₂': term · (C₂⁻ inv)).

%{ ``[[M/x]]Sp = Sp' '' }%

-: rsubst A⁻ S M ([x] (Nil: spine (c Q⁻) U)) Nil.

-: rsubst A⁻ S M ([x] ↑L Pf (N x)) (↑L Pf N')
  <- rsubst A⁻ S M ([x] N x) (N': term (B⁺ , ·) U).

-: rsubst A⁻ S M ([x] ⊃L (V x) (Sp x)) (⊃L V' Sp')
  <- rsubst A⁻ S M ([x] V x) (V': value B₁⁺)
  <- rsubst A⁻ S M ([x] Sp x) (Sp': spine B₂⁻ U).

-: rsubst A⁻ S M ([x] ∧⁻L₁ (Sp x)) (∧⁻L₁ Sp')
  <- rsubst A⁻ S M ([x] Sp x) (Sp': spine B₁⁻ U).

-: rsubst A⁻ S M ([x] ∧⁻L₂ (Sp x)) (∧⁻L₂ Sp')
  <- rsubst A⁻ S M ([x] Sp x) (Sp': spine B₂⁻ U).

%{ ==== Leftist substitution (left commutative cuts) ==== }%

%{ ``<<M>>N = M' '' }%

% Entering principal substitution (cut⁺)
-: lsubst A⁺ (b s) Pf (focR V) N N'
  <- cut⁺ A⁺ s V N N'.

-: lsubst A⁺ S Pf (focL _ X Sp) N (focL Pf X Sp')
  <- lsubst A⁺ S Pf Sp N (Sp': spine B⁻ U).

-: lsubst A⁺ S Pf (η⁺ [z] M z) N (η⁺ [z] M' z)
  <- ({z: value (c Q⁺)} lsubst A⁺ S Pf (M z) N (M' z: term _Ω U)).

-: lsubst A⁺ S Pf (↓L [x'] M x') N (↓L [x'] M' x')
  <- ({x': hyp B⁻} lsubst A⁺ S Pf (M x') N (M' x': term _Ω U)).

-: lsubst A⁺ S Pf ⊥L N ⊥L.

-: lsubst A⁺ S Pf (∨L M₁ M₂) N (∨L M₁' M₂')
  <- lsubst A⁺ S Pf M₁ N (M₁': term (B₁⁺ , _Ω) U)
  <- lsubst A⁺ S Pf M₂ N (M₂': term (B₂⁺ , _Ω) U).

-: lsubst A⁺ S Pf (⊤⁺L M) N (⊤⁺L M')
  <- lsubst A⁺ S Pf M N (M': term _Ω U).

-: lsubst A⁺ S Pf (∧⁺L M) N (∧⁺L M')
  <- lsubst A⁺ S Pf M N (M': term (B₁⁺ , B₂⁺ , _Ω) U).

%{ ``<<Sp>>N = Sp' '' }%

-: lsubst A⁺ S Pf (↑L _ M) N (↑L Pf M')
  <- lsubst A⁺ S Pf M N (M': term (B⁺ , ·) U).

-: lsubst A⁺ S Pf (⊃L V Sp) N (⊃L V Sp')
  <- lsubst A⁺ S Pf Sp N (Sp': spine B₂⁻ U).

-: lsubst A⁺ S Pf (∧⁻L₁ Sp) N (∧⁻L₁ Sp')
  <- lsubst A⁺ S Pf Sp N (Sp': spine B₁⁻ U).

-: lsubst A⁺ S Pf (∧⁻L₂ Sp) N (∧⁻L₂ Sp')
  <- lsubst A⁺ S Pf Sp N (Sp': spine B₂⁻ U).

%{ ==== Wrap-up ==== }%

%worlds (gamma_suspnormal)
  (cut⁺ _ _ _ _ _)
  (cut⁻ _ _ _ _ _ _)
  (rsubst _ _ _ _ _ )
  (lsubst _ _ _ _ _ _).

%{ With the exception of the "big/small" metric that allows the
leftist and rightist substitutions to call principal substitutions at
the same type, this is the usual induction metric for structrual cut
elimination arguments. }%

%total 
  {(A1 A2 A3 A4) 
   {(S1 S2 S3 S4)
    [(V N⁻ MR EL) 
     (N⁺ S ER NL)]}}
  (cut⁺   A1 S1   V  N⁺ _)
  (cut⁻   A2 S2 _ N⁻ S  _)
  (rsubst A3 S3   MR ER _)
  (lsubst A4 S4 _ EL NL _).

%{ The following simpler induction metric also works, emphasizing that
the "derivation" metric matters not at all in the principal cases,
that the rightist substitutions are structurally inductive over the
second given derivation (the "right" derivation) and that the leftist
substitutions are structurally inductive over the first given
derivation (the "left" derivation). }%

%total 
  {(A1 A2 A3 A4) 
   {(S1 S2 S3 S4)
     (S1 S2 ER EL)}}
  (cut⁻   A1 S1 _ _  _  _)
  (cut⁺   A2 S2   _  _  _)
  (rsubst A3 S3   _  ER _)
  (lsubst A4 S4 _ EL _  _).

%{ == Expansion == }%

expand⁺: {A⁺} (value A⁺ -> term _Ω U) -> term (A⁺ , _Ω) U -> type.
expand⁻: {A⁻} ({γ} stable γ -> spine A⁻ γ -> term · γ) 
  -> term · (A⁻ inv)
  -> type.

%mode expand⁺ +A⁺ +N -Ni.
%mode expand⁻ +A⁻ +Sp -N.

%{ ``η(z.N) = N' '' }%

-: expand⁺ (c Q⁺) ([z: value (c Q⁺)] N z) (η⁺ [z: value (c Q⁺)] N z).

-: expand⁺ (↓ A⁻) ([z: value (↓ A⁻)] N z) (↓L [x: hyp A⁻] N (↓R (N' x)))
  <- ({x: hyp A⁻}
       expand⁻ A⁻ ([γ][pf][nil] focL pf x nil) (N' x: term · (A⁻ inv))).

-: expand⁺ ⊥ ([z: value ⊥] N z) ⊥L.

-: expand⁺ (A⁺ ∨ B⁺) ([z: value (A⁺ ∨ B⁺)] N z) (∨L N₁ N₂)
  <- expand⁺ A⁺ ([z₁: value A⁺] N (∨R₁ z₁)) (N₁: term (A⁺ , _Ω) U)
  <- expand⁺ B⁺ ([z₂: value B⁺] N (∨R₂ z₂)) (N₂: term (B⁺ , _Ω) U).

-: expand⁺ ⊤⁺ ([z: value ⊤⁺] N z) (⊤⁺L (N ⊤⁺R)).

-: expand⁺ (A⁺ ∧⁺ B⁺) ([z: value (A⁺ ∧⁺ B⁺)] N z) (∧⁺L N₂)
  <- ({z₁: value A⁺} 
       expand⁺ B⁺ ([z₂: value B⁺] N (∧⁺R z₁ z₂)) (N₁ z₁: term (B⁺ , _Ω) U))
  <- expand⁺ A⁺ ([z₁: value A⁺] N₁ z₁) (N₂: term (A⁺ , B⁺ , _Ω) U).

%{ ``η(s.N) = N' '' }%

-: expand⁻ (c Q⁻) N (η⁻ N). 

-: expand⁻ (↑ A⁺) N (↑R (N (A⁺ true) sp (↑L sp N')))
  <- expand⁺ A⁺ ([z: value A⁺] focR z) (N': term (A⁺ , ·) (A⁺ true)).

-: expand⁻ (A⁺ ⊃ B⁻) N (⊃R N₃)
  <- ({z: value A⁺} expand⁻ B⁻ ([γ][pf][nil] N γ pf (⊃L z nil))
       (N₂ z: term · (B⁻ inv)))
  <- expand⁺ A⁺ N₂ (N₃: term (A⁺ , ·) (B⁻ inv)).

-: expand⁻ ⊤⁻ N ⊤⁻R.

-: expand⁻ (A⁻ ∧⁻ B⁻) N (∧⁻R N₁' N₂')
  <- expand⁻ A⁻ ([γ][pf][nil] N γ pf (∧⁻L₁ nil)) (N₁': term · (A⁻ inv))
  <- expand⁻ B⁻ ([γ][pf][nil] N γ pf (∧⁻L₂ nil)) (N₂': term · (B⁻ inv)).

%worlds (gamma) (expand⁺ _ _ _) (expand⁻ _ _ _).
%total (A⁺ A⁻) (expand⁺ A⁺ _ _) (expand⁻ A⁻ _ _).

%{ Identity is a corollary, though we'll only use it at the very end
when we prove the identity principle for the unfocused sequent
calculus: }%

identity⁻: (hyp A⁻ -> term · (A⁻ inv)) -> type.
%mode +{A⁻} -{N: hyp A⁻ -> term · (A⁻ inv)} identity⁻ N.

-: identity⁻ N
  <- ({x: hyp A⁻} 
       expand⁻ A⁻ ([γ][pf][nil] focL pf x nil) (N x: term · (A⁻ inv))).

%worlds (gamma) (identity⁻ _).
%total [] (identity⁻ _).       

identity⁺: term (A⁺ , ·) (A⁺ true) -> type.
%mode +{A⁺} -{N: term (A⁺ , ·) (A⁺ true)} identity⁺ N.

-: identity⁺ N
  <- expand⁺ A⁺ ([z: value A⁺] focR z) (N: term (A⁺ , ·) (A⁺ true)).

%worlds (gamma) (identity⁺ _).
%total [] (identity⁺ _).       


%{ == Unfocused admissibility == }%

%{ The key lemmas for establishing the completeness of the focused
sequent calculus are the "unfocused admissibility" lemmas, which
establish that the normal rules of the sequent calculus are usable in
the context of the focused calculus.

These lemmas are all provable by use of the cut and identity
principles; while the proofs are hardly straightforward, they share 
a certain high-level structure. }%

%{ ==== Initial rules ==== }%

adm-initsusp⁻: 
  (hyp (c Q) -> {γ} stable γ -> spine (c Q) γ -> term · γ) -> type.
%mode +{Q} -{N: hyp (c Q) -> {γ} stable γ -> spine (c Q) γ -> term · γ}
  adm-initsusp⁻ N.

-: adm-initsusp⁻ ([x: hyp (c Q)][γ][pf : stable γ][nil] focL pf x nil).

%worlds (gamma_suspnormal) (adm-initsusp⁻ _).
%total [] (adm-initsusp⁻ _).

adm-init⁻: (hyp (c Q) -> term · (↓ (c Q) true)) -> type.
%mode +{Q} -{N: hyp (c Q) -> term · (↓ (c Q) true)} adm-init⁻ N. 

-: adm-init⁻ ([x: hyp (c Q)] focR (↓R (η⁻ ([γ][pf][nil] focL pf x nil)))).

%worlds (gamma_suspnormal) (adm-init⁻ _).
%total [] (adm-init⁻ _).

adm-init-susp⁺: (value (c Q) -> term · (c Q true)) -> type.
%mode +{Q} -{N: value (c Q) -> term · (c Q true)} adm-init-susp⁺ N.

-: adm-init-susp⁺ ([z: value (c Q)] focR z).

%worlds (gamma_suspnormal) (adm-init-susp⁺ _).
%total [] (adm-init-susp⁺ _).

adm-init⁺: (hyp (↑ (c Q)) -> term · (c Q true)) -> type.
%mode +{Q} -{N: hyp (↑ (c Q)) -> term · (c Q true)} adm-init⁺ N. 

-: adm-init⁺ ([x: hyp (↑ (c Q))] focL sp x (↑L sp (η⁺ [z] focR z))).

%worlds (gamma_suspnormal) (adm-init⁺ _).
%total [] (adm-init⁺ _).

%{ ==== Disjunction ==== }%

adm-⊥L: stable U -> (hyp (↑ ⊥) -> term · U) -> type.
%mode adm-⊥L +Pf -N'.

-: adm-⊥L Pf ([x: hyp (↑ ⊥)] focL Pf x (↑L Pf ⊥L)).

%worlds (gamma_suspnormal) (adm-⊥L _ _).
%total [] (adm-⊥L _ _).

adm-∨R₁: term · (A⁺ true)
       -> term · ((A⁺ ∨ B⁺) true)
       -> type.
%mode +{A⁺} +{B⁺} +{N₁} -{N': term · ((A⁺ ∨ B⁺) true)} adm-∨R₁ N₁ N'.

-: adm-∨R₁ (N₁: term · (A⁺ true)) N'
  <- expand⁺ A⁺ ([z: value A⁺] focR (∨R₁ z))
       (NId₁: term (A⁺ , ·) ((A⁺ ∨ B⁺) true))
  <- lsubst A⁺ (b s) sp N₁ NId₁ (N': term · ((A⁺ ∨ B⁺) true)).

%worlds (gamma_suspnormal) (adm-∨R₁ _ _).
%total [] (adm-∨R₁ _ _).

adm-∨R₂: term · (B⁺ true)
       -> term · (A⁺ ∨ B⁺ true)
       -> type.
%mode +{A⁺} +{B⁺} +{N₂} -{N': term · ((A⁺ ∨ B⁺) true)} adm-∨R₂ N₂ N'.

-: adm-∨R₂ (N₂: term · (B⁺ true)) N'
  <- expand⁺ B⁺ ([z: value B⁺] focR (∨R₂ z))
       (NId₂: term (B⁺ , ·) ((A⁺ ∨ B⁺) true))
  <- lsubst B⁺ (b s) sp N₂ NId₂ (N': term · ((A⁺ ∨ B⁺) true)).

%worlds (gamma_suspnormal) (adm-∨R₂ _ _).
%total [] (adm-∨R₂ _ _).

adm-∨L: stable U
      -> (hyp (↑ A⁺) -> term · U)
      -> (hyp (↑ B⁺) -> term · U)
      -> (hyp (↑ (A⁺ ∨ B⁺)) -> term · U)
      -> type.
%mode adm-∨L +Pf +N₁ +N₂ -N'.

-: adm-∨L Pf (N₁: hyp (↑ A⁺) -> term · U) 
     (N₂: hyp (↑ B⁺) -> term · U) ([x: hyp (↑ (A⁺ ∨ B⁺))] focL Pf x (↑L Pf N'))
  <- expand⁺ A⁺ ([z₁: value A⁺] focR (∨R₁ (↓R (↑R (focR z₁))))) 
       (NId₁: term (A⁺ , ·) (↓ (↑ A⁺) ∨ ↓ (↑ B⁺) true))
  <- expand⁺ B⁺ ([z₂: value B⁺] focR (∨R₂ (↓R (↑R (focR z₂))))) 
       (NId₂: term (B⁺ , ·) (↓ (↑ A⁺) ∨ ↓ (↑ B⁺) true))
  <- lsubst (↓ (↑ A⁺) ∨ ↓ (↑ B⁺)) (b s) Pf 
       (∨L NId₁ NId₂)
       (∨L (↓L N₁) (↓L N₂))
       (N': term (A⁺ ∨ B⁺ , ·) U).

%worlds (gamma_suspnormal) (adm-∨L _ _ _ _).
%total [] (adm-∨L _ _ _ _).
    

%{ ==== Positive conjunction ==== }%

adm-⊤⁺R: term · (⊤⁺ true) -> type.
%mode adm-⊤⁺R -N'.

-: adm-⊤⁺R (focR ⊤⁺R).

%worlds (gamma_suspnormal) (adm-⊤⁺R _).
%total [] (adm-⊤⁺R _).

adm-⊤⁺L: stable U
       -> term · U
       -> (hyp (↑ ⊤⁺) -> term · U)
       -> type.
%mode adm-⊤⁺L +Pf +N₁ -N.

-: adm-⊤⁺L Pf N₁ ([x: hyp (↑ ⊤⁺)] focL Pf x (↑L Pf (⊤⁺L N₁))).

%worlds (gamma_suspnormal) (adm-⊤⁺L _ _ _).
%total [] (adm-⊤⁺L _ _ _).

adm-∧⁺R: term · (A⁺ true) 
        -> term · (B⁺ true) 
        -> term · (A⁺ ∧⁺ B⁺ true)
        -> type.
%mode adm-∧⁺R +N₁ +N₂ -N.

-: adm-∧⁺R (N₁: term · (A⁺ true)) (N₂: term · (B⁺ true)) N'
  <- ({v₂: value B⁺}
       expand⁺ A⁺ ([v₁: value A⁺] (focR (∧⁺R v₁ v₂))) 
         (NIdB v₂: term (A⁺ , ·) (A⁺ ∧⁺ B⁺ true)))
  <- ({x₁: hyp (↑ A⁺)}
       expand⁺ B⁺ ([z₂: value B⁺] focL sp x₁ (↑L sp (NIdB z₂))) 
         (NId x₁: term (B⁺ , ·) (A⁺ ∧⁺ B⁺ true)))
  <- ({x₁: hyp (↑ A⁺)}
       lsubst B⁺ (b s) sp N₂ (NId x₁)
         (NA x₁: term · (A⁺ ∧⁺ B⁺ true)))
  <- rsubst (↑ A⁺) (b s) (↑R N₁) ([x₁: hyp (↑ A⁺)] NA x₁) N'.

%worlds (gamma_suspnormal) (adm-∧⁺R _ _ _).
%total [] (adm-∧⁺R _ _ _).

adm-∧⁺L: stable U
        -> (hyp (↑ A⁺) -> hyp (↑ B⁺) -> term · U) 
        -> (hyp (↑ (A⁺ ∧⁺ B⁺)) -> term · U)
        -> type.
%mode adm-∧⁺L +Pf +N₁ -N.

-: adm-∧⁺L Pf (N₁: hyp (↑ A⁺) -> hyp (↑ B⁺) -> term · U) 
     ([x: hyp (↑ (A⁺ ∧⁺ B⁺))] focL Pf x (↑L Pf N'))
  <- ({z₁: value A⁺}
       expand⁺ B⁺ 
         ([z₂: value B⁺] focR (∧⁺R (↓R (↑R (focR z₁))) (↓R (↑R (focR z₂)))))
         (NIdA z₁: term (B⁺ , ·) (↓ (↑ A⁺) ∧⁺ ↓ (↑ B⁺) true)))
  <- expand⁺ A⁺ ([z₁: value A⁺] NIdA z₁)
       (NId: term (A⁺ , B⁺ , ·) (↓ (↑ A⁺) ∧⁺ ↓ (↑ B⁺) true))
  <- lsubst (↓ (↑ A⁺) ∧⁺ ↓ (↑ B⁺)) (b s) Pf (∧⁺L NId)
       (∧⁺L (↓L [x₁: hyp (↑ A⁺)] ↓L [x₂: hyp (↑ B⁺)] N₁ x₁ x₂))
       (N': term (A⁺ ∧⁺ B⁺ , ·) U).

%worlds (gamma_suspnormal) (adm-∧⁺L _ _ _).
%total [] (adm-∧⁺L _ _ _).

%{ ==== Implication ==== }%

adm-⊃R: (hyp (↑ A⁺) -> term · (↓ B⁻ true))
       -> term · (↓ (A⁺ ⊃ B⁻) true)
       -> type.
%mode adm-⊃R +N₁ -N.

-: adm-⊃R (N₁: hyp (↑ A⁺) -> term · (↓ B⁻ true)) (focR (↓R N'))
  <- ({x: hyp (↓ (↑ A⁺) ⊃ ↑ (↓ B⁻))}
      {z: value A⁺}
       expand⁻ B⁻ 
         ([γ][pf][nil] 
           focL pf x (⊃L (↓R (↑R (focR z))) 
             (↑L pf (↓L [x': hyp B⁻] focL pf x' nil))))
         (NIdA x z: term · (B⁻ inv))) 
  <- ({x: hyp (↓ (↑ A⁺) ⊃ ↑ (↓ B⁻))}
       expand⁺ A⁺ ([z: value A⁺] (NIdA x z)) 
         (NId x: term (A⁺ , ·) (B⁻ inv)))
  <- rsubst (↓ (↑ A⁺) ⊃ ↑ (↓ B⁻)) (b s) 
       (⊃R (↓L [x₁: hyp (↑ A⁺)] ↑R (N₁ x₁))) 
       ([x: hyp (↓ (↑ A⁺) ⊃ ↑ (↓ B⁻))] ⊃R (NId x))
       (N': term · (A⁺ ⊃ B⁻ inv)).

%worlds (gamma_suspnormal) (adm-⊃R _ _).
%total [] (adm-⊃R _ _).

adm-⊃L: stable U
       -> term · (A⁺ true)
       -> (hyp B⁻ -> term · U)
       -> (hyp (A⁺ ⊃ B⁻) -> term · U)
       -> type.
%mode adm-⊃L +Pf +N₁ +N₂ -N'.

-: adm-⊃L Pf (N₁: term · (A⁺ true)) (N₂: hyp B⁻ -> term · U) N'
  <- ({x: hyp (A⁺ ⊃ B⁻)}
      {z: value A⁺}
       expand⁻ B⁻ ([γ][pf][nil] focL pf x (⊃L z nil))
         (NIdB x z: term · (B⁻ inv)))
  <- ({x: hyp (A⁺ ⊃ B⁻)}
       expand⁺ A⁺ ([z: value A⁺] focR (↓R (NIdB x z)))
         (NIdA x: term (A⁺ , ·) (↓ B⁻ true)))
  <- ({x: hyp (A⁺ ⊃ B⁻)}
       lsubst A⁺ (b s) sp N₁ (NIdA x)
         (NId x: term · (↓ B⁻ true)))
  <- ({x: hyp (A⁺ ⊃ B⁻)}
       lsubst (↓ B⁻) (b s) Pf (NId x) (↓L [x₂: hyp B⁻] N₂ x₂) 
         (N' x: term · U)).

%worlds (gamma_suspnormal) (adm-⊃L _ _ _ _).
%total [] (adm-⊃L _ _ _ _).

%{ ==== Negative conjunction ==== }%

adm-⊤⁻R: term · (↓ ⊤⁻ true) -> type.
%mode adm-⊤⁻R -N'.

-: adm-⊤⁻R (focR (↓R ⊤⁻R)).

%worlds (gamma_suspnormal) (adm-⊤⁻R _).
%total [] (adm-⊤⁻R _).

adm-∧⁻R: term · (↓ A⁻ true)
        -> term · (↓ B⁻ true)
        -> term · (↓ (A⁻ ∧⁻ B⁻) true)
        -> type.
%mode adm-∧⁻R +N₁ +N₂ -N'.

-: adm-∧⁻R N₁ N₂ (focR (↓R N'))
  <- ({x: hyp (↑ (↓ A⁻) ∧⁻ ↑ (↓ B⁻))}
       expand⁻ A⁻ ([γ][pf][nil] focL pf x (∧⁻L₁ (↑L pf (↓L [y] focL pf y nil))))
         (NId₁ x: term · (A⁻ inv)))
  <- ({x: hyp (↑ (↓ A⁻) ∧⁻ ↑ (↓ B⁻))}
       expand⁻ B⁻ ([γ][pf][nil] focL pf x (∧⁻L₂ (↑L pf (↓L [y] focL pf y nil))))
         (NId₂ x: term · (B⁻ inv)))
  <- rsubst (↑ (↓ A⁻) ∧⁻ ↑ (↓ B⁻)) (b s)
       (∧⁻R (↑R N₁) (↑R N₂)) 
       ([x: hyp (↑ (↓ A⁻) ∧⁻ ↑ (↓ B⁻))] ∧⁻R (NId₁ x) (NId₂ x)) 
       (N': term · (A⁻ ∧⁻ B⁻ inv)).

%worlds (gamma_suspnormal) (adm-∧⁻R _ _ _).
%total [] (adm-∧⁻R _ _ _).

adm-∧⁻L₁: (hyp A⁻ -> term · U)
         -> (hyp (A⁻ ∧⁻ B⁻) -> term · U)
         -> type.
%mode +{A⁻} +{B⁻} +{U} +{N₁} -{N': hyp (A⁻ ∧⁻ B⁻) -> term · U} 
  adm-∧⁻L₁ N₁ N'.

-: adm-∧⁻L₁ (N₁: hyp A⁻ -> term · U) N'
  <- ({x: hyp (A⁻ ∧⁻ B⁻)}
       expand⁻ A⁻ ([γ][pf][nil] focL pf x (∧⁻L₁ nil))
         (NId x: term · (A⁻ inv)))
  <- ({x: hyp (A⁻ ∧⁻ B⁻)}
       rsubst A⁻ (b s) (NId x) N₁ 
       (N' x: term · U)).

%worlds (gamma_suspnormal) (adm-∧⁻L₁ _ _).
%total [] (adm-∧⁻L₁ _ _).

adm-∧⁻L₂: (hyp B⁻ -> term · U)
         -> (hyp (A⁻ ∧⁻ B⁻) -> term · U)
         -> type.
%mode +{A⁻} +{B⁻} +{U} +{N₂} -{N': hyp (A⁻ ∧⁻ B⁻) -> term · U} 
  adm-∧⁻L₂ N₂ N'.

-: adm-∧⁻L₂ (N₂: hyp B⁻ -> term · U) N'
  <- ({x: hyp (A⁻ ∧⁻ B⁻)}
       expand⁻ B⁻ ([γ][pf][nil] focL pf x (∧⁻L₂ nil))
         (NId x: term · (B⁻ inv)))
  <- ({x: hyp (A⁻ ∧⁻ B⁻)}
       rsubst B⁻ (b s) (NId x) N₂ 
       (N' x: term · U)).

%worlds (gamma_suspnormal) (adm-∧⁻L₂ _ _).
%total [] (adm-∧⁻L₂ _ _).




==> anc/PolarNoNilNonUnicode.elf <==
%{ Focusing for polarized logic. (Non-unicode variant) 

Both the primary development (Polar.elf) and this version derive the
positive identity rule ``id+'' and the admissible focal substitution
principle ``subst+'' for free as uniform substitution in LF. This
development goes further and also derives the negative identity rule
``id-'' and the negative focal substitution principle ``subst-'' for
free as uniform substitution in LF. The resulting form of identity
expansion is much closer to the version of identity expansion
developed by Pfenning and written up as "Weak focusing for ordered
linear logic" (Simmons and Pfenning, CMU Tech Report CMU-CS-2011-147).

On the level of proof terms, both developments have an explicit proof
term for the variable case ``z'' using a suspended positive
proposition to prove a proposition in left focus. This development
also lacks an explicit proof term ``nil'' using a suspended negative
proposition on the right to satisfy left focus, because such ``nil'' terms
are introduced in a scoped way by the ``eta-'' rule. We only complete the 
polarized portion of this development, up through the unfocused 
admissibility lemmas.

Both the identity expansion principle and the rule ``eta-'' that
suspends negative atomic propositions have the flavor of a (uniform,
and therefore intuitionstically acceptable) double negation. }%

small: type. 
big: type.
s: small.
b: small -> big.

%{ == Syntax == }%

pol: type. %name pol P.
+: pol.
-: pol.

%{ We define propositions in an environment with free atoms. }%
atom: pol -> type. %name atom Q q.
%block atom+: block {Q+: atom +}.
%block atom-: block {Q-: atom -}.

typ: pol -> type. %name typ A.
c: atom P -> typ P.

dn: typ - -> typ +.
bot: typ +.
\/: typ + -> typ + -> typ +. %infix none 5 \/.
top+: typ +.
*: typ + -> typ + -> typ +. %infix none 5 *.

up: typ + -> typ -.
=>: typ + -> typ - -> typ -. %infix none 5 =>.
top-: typ -.
/\: typ - -> typ - -> typ -. %infix none 5 /\.

%{ Succedents are things that come to the right of the turnstile. }%
suc: type. %name suc Suc jmt.
inv: typ - -> suc. %postfix 3 inv.
true: typ + -> suc. %postfix 3 true.

%{ Right-stable judgments are ones that are positive. }%
stable: suc -> type. %name stable St.
sp: stable (A+ true).

%{ An inversion context ``Inv'' is a list of positive propositions. }%
pos: type. %name pos Inv.
#: pos.
,: typ + -> pos -> pos. %infix right 3 ,.


%{ == Sequent calculus == }%

seqform: type. %name seqform Form.
exp: seqform -> type. %name exp E z.

rfoc: typ + -> seqform. 
%abbrev value: typ + -> type = [A+] exp (rfoc A+).

leftform: type.
hasleft: leftform -> suc -> seqform.

ininv: pos -> leftform.
%abbrev term: pos -> suc -> type = [Inv][U] exp (hasleft (ininv Inv) U).

infoc: typ - -> leftform.
%abbrev spine: typ - -> suc -> type = [A-][U] exp (hasleft (infoc A-) U).

hyp: typ - -> type. %name hyp X x.
%block hprop:  some {A-: typ -}  block {x: hyp A-}.
%block pprop:  some {A+: typ +}  block {z: value A+}.
%block aprop+: some {Q+: atom +} block {z: value (c Q+)}.
%block nprop:  some {A-: typ -}  block {jmt}{Pf : stable jmt}{nil: spine A- jmt}.
%block aprop-: some {Q-: atom -} block {jmt}{Pf : stable jmt}{nil: spine (c Q-) jmt}.
%worlds (atom+ | atom- | nprop) (hyp _).

% World for cut (suspension-normal)
%block gamma_suspnormal = (atom+ | atom- | hprop | aprop+ | aprop-). 
% World for identity
%block gamma = (atom+ | atom- | hprop | nprop | pprop).            

%{ ==== Values ==== }%

%{
``V ::= z | thunk N | inl V | inr V | <>+ | <V1,V2>+'' 

The rule ``id+'' corresponding to the proof term ``z'' comes for free
from LF.  
}%

dnR: term # (A- inv) -> value (dn A-).
\/R1: value A+ -> value (A+ \/ B+).
\/R2: value B+ -> value (A+ \/ B+).
top+R: value top+.
*R: value A+ -> value B+ -> value (A+ * B+).

%{ ==== Terms ==== }%

%{ 
``M ::= ret V | x * Sp | <z>.N | x.N | abort | [N1, N2] | <>.N | xN | <N> | {N} | \N | <>- | <N1,N2>-'' 
}%

focR: value A+ -> term # (A+ true).
focL: stable Suc -> hyp A- -> spine A- Suc -> term # Suc.
eta+: (value (c Q+) -> term Inv Suc) -> term (c Q+ , Inv) Suc.
dnL: (hyp A- -> term Inv Suc) -> term (dn A- , Inv) Suc.
botL: term (bot , Inv) Suc.
\/L: term (A+ , Inv) Suc -> term (B+ , Inv) Suc -> term (A+ \/ B+ , Inv) Suc.
top+L: term Inv Suc -> term (top+ , Inv) Suc.
*L: term (A+ , B+ , Inv) Suc -> term (A+ * B+ , Inv) Suc.
eta-: ({jmt} stable jmt -> spine (c Q-) jmt -> term # jmt) -> term # ((c Q-) inv).
upR: term # (A+ true) -> term # (up A+ inv).
=>R: term (A+ , #) (B- inv) -> term # (A+ => B- inv).
top-R: term # (top- inv).
/\R: term # (A- inv) -> term # (B- inv) -> term # (A- /\ B- inv).

%{ ==== Spines ==== }%

%{ 
``Sp ::= nil | pm N | V;Sp | pi1;Sp | pi2;Sp'' 

The rule ``id-'' corresponding to the proof term ``nil'' comes for
free from LF.
}%

upL: stable Suc -> term (A+ , #) Suc -> spine (up A+) Suc.
=>L: value A+ -> spine B- Suc -> spine (A+ => B-) Suc.
/\L1: spine A- Suc -> spine (A- /\ B-) Suc.
/\L2: spine B- Suc -> spine (A- /\ B-) Suc.


%{ == Cut admissibility == }%

%{ Cut admissibility has a couple of mutually inductive theorems, but
no more than is absolutely necessary given the syntactic classes we're
dealing with. Furthermore, the different theorems we use neatly sort
out the informal division of cases that we are used to dealing with
when proving cut admissibility theorems. The "principal" substitutions
capture the principal cuts:

* ``V * Ni'' - positive cut formula, and
* ``N * Sp'' - negative cut formula. }%

cut+: {A+} small 
  -> value A+ 
  -> term (A+ , Inv) U
  -> term Inv U
  -> type.

cut-: {A-} small
  -> stable U
  -> term # (A- inv)
  -> spine A- U
  -> term # U
  -> type.

%mode cut+ +A +S +V +N -N'.
%mode cut- +A +S +Pf +N +Sp -N'.

%{ The "rightist" substitution ``[[N/x]]E'' captures all right
commutative cuts. Each inductive call within this group decreases the
size of the expression E that we are substituting into. }%

rsubst:  {A-} big
  -> term # (A- inv) 
  -> (hyp A- -> exp Form)
  -> exp Form 
  -> type.

%mode rsubst +A +S +N +E -E'.

%{ The "leftist" substitution ``<<E>>N'' captures all left commutative
cuts.  Each inductive call within this group decreases the size of the
expression E that we are substituting in, hence "leftist." }%

lsubst: {A+} big 
  -> stable U
  -> exp (hasleft L (A+ true))
  -> term (A+ , #) U
  -> exp (hasleft L U) 
  -> type.

%mode lsubst +A +S +Pf +E +N -E'.

%{ ==== Principal substitution/cuts ==== }%

%{ ``(V * N) = N' '' }%

/: cut+ (c Q+) S X (eta+ [z] N z) (N X).

/: cut+ (dn A-) s (dnR M) (dnL N) N'
  <- rsubst A- (b s) M N (N': term Inv U).

/: cut+ (A+ \/ B+) S (\/R1 V) (\/L N1 N2) N'
  <- cut+ A+ S V N1 (N': term Inv U).

/: cut+ (A+ \/ B+) S (\/R2 V) (\/L N1 N2) N'
  <- cut+ B+ S V N2 (N': term Inv U).

/: cut+ top+ S top+R (top+L N) N.

/: cut+ (A+ * B+) S (*R V1 V2) (*L N) N'
  <- cut+ A+ S V1 N (NB: term (B+ , Inv) U)
  <- cut+ B+ S V2 NB (N': term Inv U).

%{ ``(M * Sp) = N' '' }%

/: cut- (c Q-) S Pf (eta- N) Nil (N _ Pf Nil).

/: cut- (up A+) s Pf (upR N) (upL _ M) N'
    <- lsubst A+ (b s) Pf N M N'.

/: cut- (A+ => B-) S Pf (=>R N) (=>L V Sp) N'
  <- cut+ A+ S V N (NB: term # (B- inv))
  <- cut- B- S Pf NB Sp (N': term # U).

/: cut- (A- /\ B-) S Pf (/\R N1 N2) (/\L1 Sp) N'
  <- cut- A- S Pf N1 Sp (N': term # U).

/: cut- (A- /\ B-) S Pf (/\R N1 N2) (/\L2 Sp) N'
  <- cut- B- S Pf N2 Sp (N': term # U).

%{ ==== Rightist substitution (right commutative cuts) ==== }%

%{ ``[[M/x]]V = V' '' }%

/: rsubst A- S M ([x] V) (V: value (c Q+)).

/: rsubst A- S M ([x] dnR (N x)) (dnR N')
  <- rsubst A- S M ([x] N x) (N': term # (C- inv)).

/: rsubst A- S M ([x] \/R1 (V x)) (\/R1 V')
  <- rsubst A- S M ([x] V x) (V': value C1+).

/: rsubst A- S M ([x] \/R2 (V x)) (\/R2 V')
  <- rsubst A- S M ([x] V x) (V': value C2+).

/: rsubst A- S M ([x] top+R) top+R.

/: rsubst A- S M ([x] *R (V1 x) (V2 x)) (*R V1' V2')
  <- rsubst A- S M ([x] V1 x) (V1': value C1+)
  <- rsubst A- S M ([x] V2 x) (V2': value C2+).

%{ ``[[M/x]]N = N' '' }%

% Entering principal substitution (cut-)
/: rsubst A- (b s) M ([x] focL Pf x (Sp x)) N'
  <- rsubst A- (b s) M ([x] Sp x) (Sp': spine A- U)
  <- cut- A- s Pf M Sp' (N': term # U).

/: rsubst A- (b s) M ([x] focR (V x)) (focR V')
  <- rsubst A- (b s) M ([x] V x) V'.

/: rsubst A- S M ([x] focL Pf' X' (Sp x)) (focL Pf' X' Sp')
  <- rsubst A- S M ([x] Sp x) (Sp': spine B- U).

/: rsubst A- S M ([x] eta+ [z] N x z) (eta+ [z] N' z)
  <- ({z: value (c Q+)} rsubst A- S M ([x] N x z) (N' z: term Inv U)).

/: rsubst A- S M ([x] dnL [x'] N x x') (dnL [x'] N' x')
  <- ({x': hyp B-} rsubst A- S M ([x] N x x') (N' x': term Inv U)).

/: rsubst A- S M ([x] botL) botL.

/: rsubst A- S M ([x] \/L (N1 x) (N2 x)) (\/L N1' N2')
  <- rsubst A- S M ([x] N1 x) (N1': term (B1 , Inv) U)
  <- rsubst A- S M ([x] N2 x) (N2': term (B2 , Inv) U).

/: rsubst A- S M ([x] top+L (N x)) (top+L N')
  <- rsubst A- S M ([x] N x) (N': term Inv U).

/: rsubst A- S M ([x] *L (N x)) (*L N')
  <- rsubst A- S M ([x] N x) (N': term (A+ , B+ , Inv) U).

/: rsubst A- S M ([x] eta- (N x)) (eta- N')
  <- ({jmt}{pf: stable jmt}{nil: spine (c Q-) jmt}
       rsubst A- S M ([x] N x jmt pf nil) (N' jmt pf nil: term # jmt)).

/: rsubst A- S M ([x] upR (N x)) (upR N')
  <- rsubst A- S M ([x] N x) (N': term # (C+ true)).

/: rsubst A- S M ([x] =>R (N x)) (=>R N')
  <- rsubst A- S M ([x] N x) (N': term (C1+ , #) (C2- inv)).

/: rsubst A- S M ([x] top-R) top-R.

/: rsubst A- S M ([x] /\R (N1 x) (N2 x)) (/\R N1' N2')
  <- rsubst A- S M ([x] N1 x) (N1': term # (C1- inv))
  <- rsubst A- S M ([x] N2 x) (N2': term # (C2- inv)).

%{ ``[[M/x]]Sp = Sp' '' }%

/: rsubst A- S M ([x] (Nil: spine (c Q-) U)) Nil.

/: rsubst A- S M ([x] upL Pf (N x)) (upL Pf N')
  <- rsubst A- S M ([x] N x) (N': term (B+ , #) U).

/: rsubst A- S M ([x] =>L (V x) (Sp x)) (=>L V' Sp')
  <- rsubst A- S M ([x] V x) (V': value B1+)
  <- rsubst A- S M ([x] Sp x) (Sp': spine B2- U).

/: rsubst A- S M ([x] /\L1 (Sp x)) (/\L1 Sp')
  <- rsubst A- S M ([x] Sp x) (Sp': spine B1- U).

/: rsubst A- S M ([x] /\L2 (Sp x)) (/\L2 Sp')
  <- rsubst A- S M ([x] Sp x) (Sp': spine B2- U).

%{ ==== Leftist substitution (left commutative cuts) ==== }%

%{ ``<<M>>N = M' '' }%

% Entering principal substitution (cut+)
/: lsubst A+ (b s) Pf (focR V) N N'
  <- cut+ A+ s V N N'.

/: lsubst A+ S Pf (focL _ X Sp) N (focL Pf X Sp')
  <- lsubst A+ S Pf Sp N (Sp': spine B- U).

/: lsubst A+ S Pf (eta+ [z] M z) N (eta+ [z] M' z)
  <- ({z: value (c Q+)} lsubst A+ S Pf (M z) N (M' z: term Inv U)).

/: lsubst A+ S Pf (dnL [x'] M x') N (dnL [x'] M' x')
  <- ({x': hyp B-} lsubst A+ S Pf (M x') N (M' x': term Inv U)).

/: lsubst A+ S Pf botL N botL.

/: lsubst A+ S Pf (\/L M1 M2) N (\/L M1' M2')
  <- lsubst A+ S Pf M1 N (M1': term (B1+ , Inv) U)
  <- lsubst A+ S Pf M2 N (M2': term (B2+ , Inv) U).

/: lsubst A+ S Pf (top+L M) N (top+L M')
  <- lsubst A+ S Pf M N (M': term Inv U).

/: lsubst A+ S Pf (*L M) N (*L M')
  <- lsubst A+ S Pf M N (M': term (B1+ , B2+ , Inv) U).

%{ ``<<Sp>>N = Sp' '' }%

/: lsubst A+ S Pf (upL _ M) N (upL Pf M')
  <- lsubst A+ S Pf M N (M': term (B+ , #) U).

/: lsubst A+ S Pf (=>L V Sp) N (=>L V Sp')
  <- lsubst A+ S Pf Sp N (Sp': spine B2- U).

/: lsubst A+ S Pf (/\L1 Sp) N (/\L1 Sp')
  <- lsubst A+ S Pf Sp N (Sp': spine B1- U).

/: lsubst A+ S Pf (/\L2 Sp) N (/\L2 Sp')
  <- lsubst A+ S Pf Sp N (Sp': spine B2- U).

%{ ==== Wrap-up ==== }%

%worlds (gamma_suspnormal)
  (cut+ _ _ _ _ _)
  (cut- _ _ _ _ _ _)
  (rsubst _ _ _ _ _ )
  (lsubst _ _ _ _ _ _).

%{ With the exception of the "big/small" metric that allows the
leftist and rightist substitutions to call principal substitutions at
the same type, this is the usual induction metric for structrual cut
elimination arguments. }%

%total 
  {(A1 A2 A3 A4) 
   {(S1 S2 S3 S4)
    [(V N- MR EL) 
     (N+ S ER NL)]}}
  (cut+   A1 S1   V  N+ _)
  (cut-   A2 S2 _ N- S  _)
  (rsubst A3 S3   MR ER _)
  (lsubst A4 S4 _ EL NL _).

%{ The following simpler induction metric also works, emphasizing that
the "derivation" metric matters not at all in the principal cases,
that the rightist substitutions are structurally inductive over the
second given derivation (the "right" derivation) and that the leftist
substitutions are structurally inductive over the first given
derivation (the "left" derivation). }%

%total 
  {(A1 A2 A3 A4) 
   {(S1 S2 S3 S4)
     (S1 S2 ER EL)}}
  (cut-   A1 S1 _ _  _  _)
  (cut+   A2 S2   _  _  _)
  (rsubst A3 S3   _  ER _)
  (lsubst A4 S4 _ EL _  _).

%{ == Expansion == }%

expand+: {A+} (value A+ -> term Inv U) -> term (A+ , Inv) U -> type.
expand-: {A-} ({jmt} stable jmt -> spine A- jmt -> term # jmt) 
  -> term # (A- inv)
  -> type.

%mode expand+ +A+ +N -Ni.
%mode expand- +A- +Sp -N.

%{ ``eta(z.N) = N' '' }%

/: expand+ (c Q+) ([z: value (c Q+)] N z) (eta+ [z: value (c Q+)] N z).

/: expand+ (dn A-) ([z: value (dn A-)] N z) (dnL [x: hyp A-] N (dnR (N' x)))
  <- ({x: hyp A-}
       expand- A- ([jmt][pf][nil] focL pf x nil) (N' x: term # (A- inv))).

/: expand+ bot ([z: value bot] N z) botL.

/: expand+ (A+ \/ B+) ([z: value (A+ \/ B+)] N z) (\/L N1 N2)
  <- expand+ A+ ([z1: value A+] N (\/R1 z1)) (N1: term (A+ , Inv) U)
  <- expand+ B+ ([z2: value B+] N (\/R2 z2)) (N2: term (B+ , Inv) U).

/: expand+ top+ ([z: value top+] N z) (top+L (N top+R)).

/: expand+ (A+ * B+) ([z: value (A+ * B+)] N z) (*L N2)
  <- ({z1: value A+} 
       expand+ B+ ([z2: value B+] N (*R z1 z2)) (N1 z1: term (B+ , Inv) U))
  <- expand+ A+ ([z1: value A+] N1 z1) (N2: term (A+ , B+ , Inv) U).

%{ ``eta(s.N) = N' '' }%

/: expand- (c Q-) N (eta- N). 

/: expand- (up A+) N (upR (N (A+ true) sp (upL sp N')))
  <- expand+ A+ ([z: value A+] focR z) (N': term (A+ , #) (A+ true)).

/: expand- (A+ => B-) N (=>R N3)
  <- ({z: value A+} expand- B- ([jmt][pf][nil] N jmt pf (=>L z nil))
       (N2 z: term # (B- inv)))
  <- expand+ A+ N2 (N3: term (A+ , #) (B- inv)).

/: expand- top- N top-R.

/: expand- (A- /\ B-) N (/\R N1' N2')
  <- expand- A- ([jmt][pf][nil] N jmt pf (/\L1 nil)) (N1': term # (A- inv))
  <- expand- B- ([jmt][pf][nil] N jmt pf (/\L2 nil)) (N2': term # (B- inv)).

%worlds (gamma) (expand+ _ _ _) (expand- _ _ _).
%total (A+ A-) (expand+ A+ _ _) (expand- A- _ _).

%{ Identity is a corollary, though we'll only use it at the very end
when we prove the identity principle for the unfocused sequent
calculus: }%

identity-: (hyp A- -> term # (A- inv)) -> type.
%mode +{A-} -{N: hyp A- -> term # (A- inv)} identity- N.

/: identity- N
  <- ({x: hyp A-} 
       expand- A- ([jmt][pf][nil] focL pf x nil) (N x: term # (A- inv))).

%worlds (gamma) (identity- _).
%total [] (identity- _).       

identity+: term (A+ , #) (A+ true) -> type.
%mode +{A+} -{N: term (A+ , #) (A+ true)} identity+ N.

/: identity+ N
  <- expand+ A+ ([z: value A+] focR z) (N: term (A+ , #) (A+ true)).

%worlds (gamma) (identity+ _).
%total [] (identity+ _).       


%{ == Unfocused admissibility == }%

%{ The key lemmas for establishing the completeness of the focused
sequent calculus are the "unfocused admissibility" lemmas, which
establish that the normal rules of the sequent calculus are usable in
the context of the focused calculus.

These lemmas are all provable by use of the cut and identity
principles; while the proofs are hardly straightforward, they share 
a certain high-level structure. }%

%{ ==== Initial rules ==== }%

adm-initsusp-: 
  (hyp (c Q) -> {jmt} stable jmt -> spine (c Q) jmt -> term # jmt) -> type.
%mode +{Q} -{N: hyp (c Q) -> {jmt} stable jmt -> spine (c Q) jmt -> term # jmt}
  adm-initsusp- N.

/: adm-initsusp- ([x: hyp (c Q)][jmt][pf : stable jmt][nil] focL pf x nil).

%worlds (gamma_suspnormal) (adm-initsusp- _).
%total [] (adm-initsusp- _).

adm-init-: (hyp (c Q) -> term # (dn (c Q) true)) -> type.
%mode +{Q} -{N: hyp (c Q) -> term # (dn (c Q) true)} adm-init- N. 

/: adm-init- ([x: hyp (c Q)] focR (dnR (eta- ([jmt][pf][nil] focL pf x nil)))).

%worlds (gamma_suspnormal) (adm-init- _).
%total [] (adm-init- _).

adm-init-susp+: (value (c Q) -> term # (c Q true)) -> type.
%mode +{Q} -{N: value (c Q) -> term # (c Q true)} adm-init-susp+ N.

/: adm-init-susp+ ([z: value (c Q)] focR z).

%worlds (gamma_suspnormal) (adm-init-susp+ _).
%total [] (adm-init-susp+ _).

adm-init+: (hyp (up (c Q)) -> term # (c Q true)) -> type.
%mode +{Q} -{N: hyp (up (c Q)) -> term # (c Q true)} adm-init+ N. 

/: adm-init+ ([x: hyp (up (c Q))] focL sp x (upL sp (eta+ [z] focR z))).

%worlds (gamma_suspnormal) (adm-init+ _).
%total [] (adm-init+ _).

%{ ==== Disjunction ==== }%

adm-botL: stable U -> (hyp (up bot) -> term # U) -> type.
%mode adm-botL +Pf -N'.

/: adm-botL Pf ([x: hyp (up bot)] focL Pf x (upL Pf botL)).

%worlds (gamma_suspnormal) (adm-botL _ _).
%total [] (adm-botL _ _).

adm-\/R1: term # (A+ true)
       -> term # ((A+ \/ B+) true)
       -> type.
%mode +{A+} +{B+} +{N1} -{N': term # ((A+ \/ B+) true)} adm-\/R1 N1 N'.

/: adm-\/R1 (N1: term # (A+ true)) N'
  <- expand+ A+ ([z: value A+] focR (\/R1 z))
       (NId1: term (A+ , #) ((A+ \/ B+) true))
  <- lsubst A+ (b s) sp N1 NId1 (N': term # ((A+ \/ B+) true)).

%worlds (gamma_suspnormal) (adm-\/R1 _ _).
%total [] (adm-\/R1 _ _).

adm-\/R2: term # (B+ true)
       -> term # (A+ \/ B+ true)
       -> type.
%mode +{A+} +{B+} +{N2} -{N': term # ((A+ \/ B+) true)} adm-\/R2 N2 N'.

/: adm-\/R2 (N2: term # (B+ true)) N'
  <- expand+ B+ ([z: value B+] focR (\/R2 z))
       (NId2: term (B+ , #) ((A+ \/ B+) true))
  <- lsubst B+ (b s) sp N2 NId2 (N': term # ((A+ \/ B+) true)).

%worlds (gamma_suspnormal) (adm-\/R2 _ _).
%total [] (adm-\/R2 _ _).

adm-\/L: stable U
      -> (hyp (up A+) -> term # U)
      -> (hyp (up B+) -> term # U)
      -> (hyp (up (A+ \/ B+)) -> term # U)
      -> type.
%mode adm-\/L +Pf +N1 +N2 -N'.

/: adm-\/L Pf (N1: hyp (up A+) -> term # U) 
     (N2: hyp (up B+) -> term # U) ([x: hyp (up (A+ \/ B+))] focL Pf x (upL Pf N'))
  <- expand+ A+ ([z1: value A+] focR (\/R1 (dnR (upR (focR z1))))) 
       (NId1: term (A+ , #) (dn (up A+) \/ dn (up B+) true))
  <- expand+ B+ ([z2: value B+] focR (\/R2 (dnR (upR (focR z2))))) 
       (NId2: term (B+ , #) (dn (up A+) \/ dn (up B+) true))
  <- lsubst (dn (up A+) \/ dn (up B+)) (b s) Pf 
       (\/L NId1 NId2)
       (\/L (dnL N1) (dnL N2))
       (N': term (A+ \/ B+ , #) U).

%worlds (gamma_suspnormal) (adm-\/L _ _ _ _).
%total [] (adm-\/L _ _ _ _).
    

%{ ==== Positive conjunction ==== }%

adm-top+R: term # (top+ true) -> type.
%mode adm-top+R -N'.

/: adm-top+R (focR top+R).

%worlds (gamma_suspnormal) (adm-top+R _).
%total [] (adm-top+R _).

adm-top+L: stable U
       -> term # U
       -> (hyp (up top+) -> term # U)
       -> type.
%mode adm-top+L +Pf +N1 -N.

/: adm-top+L Pf N1 ([x: hyp (up top+)] focL Pf x (upL Pf (top+L N1))).

%worlds (gamma_suspnormal) (adm-top+L _ _ _).
%total [] (adm-top+L _ _ _).

adm-*R: term # (A+ true) 
        -> term # (B+ true) 
        -> term # (A+ * B+ true)
        -> type.
%mode adm-*R +N1 +N2 -N.

/: adm-*R (N1: term # (A+ true)) (N2: term # (B+ true)) N'
  <- ({v2: value B+}
       expand+ A+ ([v1: value A+] (focR (*R v1 v2))) 
         (NIdB v2: term (A+ , #) (A+ * B+ true)))
  <- ({x1: hyp (up A+)}
       expand+ B+ ([z2: value B+] focL sp x1 (upL sp (NIdB z2))) 
         (NId x1: term (B+ , #) (A+ * B+ true)))
  <- ({x1: hyp (up A+)}
       lsubst B+ (b s) sp N2 (NId x1)
         (NA x1: term # (A+ * B+ true)))
  <- rsubst (up A+) (b s) (upR N1) ([x1: hyp (up A+)] NA x1) N'.

%worlds (gamma_suspnormal) (adm-*R _ _ _).
%total [] (adm-*R _ _ _).

adm-*L: stable U
        -> (hyp (up A+) -> hyp (up B+) -> term # U) 
        -> (hyp (up (A+ * B+)) -> term # U)
        -> type.
%mode adm-*L +Pf +N1 -N.

/: adm-*L Pf (N1: hyp (up A+) -> hyp (up B+) -> term # U) 
     ([x: hyp (up (A+ * B+))] focL Pf x (upL Pf N'))
  <- ({z1: value A+}
       expand+ B+ 
         ([z2: value B+] focR (*R (dnR (upR (focR z1))) (dnR (upR (focR z2)))))
         (NIdA z1: term (B+ , #) (dn (up A+) * dn (up B+) true)))
  <- expand+ A+ ([z1: value A+] NIdA z1)
       (NId: term (A+ , B+ , #) (dn (up A+) * dn (up B+) true))
  <- lsubst (dn (up A+) * dn (up B+)) (b s) Pf (*L NId)
       (*L (dnL [x1: hyp (up A+)] dnL [x2: hyp (up B+)] N1 x1 x2))
       (N': term (A+ * B+ , #) U).

%worlds (gamma_suspnormal) (adm-*L _ _ _).
%total [] (adm-*L _ _ _).

%{ ==== Implication ==== }%

adm-=>R: (hyp (up A+) -> term # (dn B- true))
       -> term # (dn (A+ => B-) true)
       -> type.
%mode adm-=>R +N1 -N.

/: adm-=>R (N1: hyp (up A+) -> term # (dn B- true)) (focR (dnR N'))
  <- ({x: hyp (dn (up A+) => up (dn B-))}
      {z: value A+}
       expand- B- 
         ([jmt][pf][nil] 
           focL pf x (=>L (dnR (upR (focR z))) 
             (upL pf (dnL [x': hyp B-] focL pf x' nil))))
         (NIdA x z: term # (B- inv))) 
  <- ({x: hyp (dn (up A+) => up (dn B-))}
       expand+ A+ ([z: value A+] (NIdA x z)) 
         (NId x: term (A+ , #) (B- inv)))
  <- rsubst (dn (up A+) => up (dn B-)) (b s) 
       (=>R (dnL [x1: hyp (up A+)] upR (N1 x1))) 
       ([x: hyp (dn (up A+) => up (dn B-))] =>R (NId x))
       (N': term # (A+ => B- inv)).

%worlds (gamma_suspnormal) (adm-=>R _ _).
%total [] (adm-=>R _ _).

adm-=>L: stable U
       -> term # (A+ true)
       -> (hyp B- -> term # U)
       -> (hyp (A+ => B-) -> term # U)
       -> type.
%mode adm-=>L +Pf +N1 +N2 -N'.

/: adm-=>L Pf (N1: term # (A+ true)) (N2: hyp B- -> term # U) N'
  <- ({x: hyp (A+ => B-)}
      {z: value A+}
       expand- B- ([jmt][pf][nil] focL pf x (=>L z nil))
         (NIdB x z: term # (B- inv)))
  <- ({x: hyp (A+ => B-)}
       expand+ A+ ([z: value A+] focR (dnR (NIdB x z)))
         (NIdA x: term (A+ , #) (dn B- true)))
  <- ({x: hyp (A+ => B-)}
       lsubst A+ (b s) sp N1 (NIdA x)
         (NId x: term # (dn B- true)))
  <- ({x: hyp (A+ => B-)}
       lsubst (dn B-) (b s) Pf (NId x) (dnL [x2: hyp B-] N2 x2) 
         (N' x: term # U)).

%worlds (gamma_suspnormal) (adm-=>L _ _ _ _).
%total [] (adm-=>L _ _ _ _).

%{ ==== Negative conjunction ==== }%

adm-top-R: term # (dn top- true) -> type.
%mode adm-top-R -N'.

/: adm-top-R (focR (dnR top-R)).

%worlds (gamma_suspnormal) (adm-top-R _).
%total [] (adm-top-R _).

adm-/\R: term # (dn A- true)
        -> term # (dn B- true)
        -> term # (dn (A- /\ B-) true)
        -> type.
%mode adm-/\R +N1 +N2 -N'.

/: adm-/\R N1 N2 (focR (dnR N'))
  <- ({x: hyp (up (dn A-) /\ up (dn B-))}
       expand- A- ([jmt][pf][nil] focL pf x (/\L1 (upL pf (dnL [y] focL pf y nil))))
         (NId1 x: term # (A- inv)))
  <- ({x: hyp (up (dn A-) /\ up (dn B-))}
       expand- B- ([jmt][pf][nil] focL pf x (/\L2 (upL pf (dnL [y] focL pf y nil))))
         (NId2 x: term # (B- inv)))
  <- rsubst (up (dn A-) /\ up (dn B-)) (b s)
       (/\R (upR N1) (upR N2)) 
       ([x: hyp (up (dn A-) /\ up (dn B-))] /\R (NId1 x) (NId2 x)) 
       (N': term # (A- /\ B- inv)).

%worlds (gamma_suspnormal) (adm-/\R _ _ _).
%total [] (adm-/\R _ _ _).

adm-/\L1: (hyp A- -> term # U)
         -> (hyp (A- /\ B-) -> term # U)
         -> type.
%mode +{A-} +{B-} +{U} +{N1} -{N': hyp (A- /\ B-) -> term # U} 
  adm-/\L1 N1 N'.

/: adm-/\L1 (N1: hyp A- -> term # U) N'
  <- ({x: hyp (A- /\ B-)}
       expand- A- ([jmt][pf][nil] focL pf x (/\L1 nil))
         (NId x: term # (A- inv)))
  <- ({x: hyp (A- /\ B-)}
       rsubst A- (b s) (NId x) N1 
       (N' x: term # U)).

%worlds (gamma_suspnormal) (adm-/\L1 _ _).
%total [] (adm-/\L1 _ _).

adm-/\L2: (hyp B- -> term # U)
         -> (hyp (A- /\ B-) -> term # U)
         -> type.
%mode +{A-} +{B-} +{U} +{N2} -{N': hyp (A- /\ B-) -> term # U} 
  adm-/\L2 N2 N'.

/: adm-/\L2 (N2: hyp B- -> term # U) N'
  <- ({x: hyp (A- /\ B-)}
       expand- B- ([jmt][pf][nil] focL pf x (/\L2 nil))
         (NId x: term # (B- inv)))
  <- ({x: hyp (A- /\ B-)}
       rsubst B- (b s) (NId x) N2 
       (N' x: term # U)).

%worlds (gamma_suspnormal) (adm-/\L2 _ _).
%total [] (adm-/\L2 _ _).




==> anc/PolarNonUnicode.elf <==
%{ Focusing for polarized logic. (Non-unicode variant) 

This version follows the on-paper version very directly; the cost is
that the ``id-'' rule and the admissibile ``subst-'' focal
substitution principle have to be written out instead of given for
free by LF substitution as the ``id+'' rule and ``subst-''
substitution principles are. 

The file ``PolarNoNil.elf'' works through the paper's development up
to the unfocused admissibility lemmas in a variant encoding that uses
the LF uniform function space for both focal substitution principles;
the result is somewhat counterintutive and has the flavor of working
with a (parametric) double-negation. }%

small: type. 
big: type.
s: small.
b: small -> big.

%{ == Syntax == }%

pol: type. %name pol P.
+: pol.
-: pol.

%{ We define propositions in an environment with free atoms. }%
atom: pol -> type. %name atom Q q.
%block atom+: block {Q+: atom +}.
%block atom-: block {Q-: atom -}.

typ: pol -> type. %name typ A.
c: atom P -> typ P.

dn: typ - -> typ +.
bot: typ +.
\/: typ + -> typ + -> typ +. %infix none 5 \/.
top+: typ +.
*: typ + -> typ + -> typ +. %infix none 5 *.

up: typ + -> typ -.
=>: typ + -> typ - -> typ -. %infix none 5 =>.
top-: typ -.
/\: typ - -> typ - -> typ -. %infix none 5 /\.

%{ Succedents are things that come to the right of the turnstile. }%
suc: type. %name suc Suc jmt.
inv: typ - -> suc. %postfix 3 inv.
true: typ + -> suc. %postfix 3 true.
susp: typ - -> suc. %postfix 3 susp. 

%{ Right-stable judgments are ones that are either positive or suspended. }%
stable: suc -> type. %name stable St.
sp: stable (A+ true).
sn: stable (A- susp).

%{ An inversion context ``Inv'' is a list of positive propositions. }%
pos: type. %name pos Inv.
#: pos.
,: typ + -> pos -> pos. %infix right 3 ,.


%{ == Sequent calculus == }%

seqform: type. %name seqform Form.
exp: seqform -> type. %name exp E z.

rfoc: typ + -> seqform. 
%abbrev value: typ + -> type = [A+] exp (rfoc A+).

leftform: type.
hasleft: leftform -> suc -> seqform.

ininv: pos -> leftform.
%abbrev term: pos -> suc -> type = [Inv][U] exp (hasleft (ininv Inv) U).

infoc: typ - -> leftform.
%abbrev spine: typ - -> suc -> type = [A-][U] exp (hasleft (infoc A-) U).

hyp: typ - -> type. %name hyp X x.
%block nprop : some {A-: typ -} block {x: hyp A-}.
%block aprop : some {Q+: atom +} block {z: value (c Q+)}.
%block pprop : some {A+: typ +} block {z: value A+}.
%worlds (atom+ | atom- | nprop) (hyp _).

%block gamma_suspnormal = (atom+ | atom- | nprop | aprop). % World for cut
%block gamma = (atom+ | atom- | nprop | pprop).            % World for identity

suspnormal: suc -> type.
snn: suspnormal (A- inv).
snp: suspnormal (A+ true).
sna: suspnormal ((c Q-) susp).

suspstable: suc -> type.
ss: stable U -> suspnormal U -> suspstable U.

suspnormalF: seqform -> type.
snr: suspnormalF (rfoc A+).
snl: suspnormalF (hasleft _ U) <- suspnormal U. 

%{ ==== Values ==== }%

%{
``V ::= z | thunk N | inl V | inr V | <>+ | <V1,V2>+'' 

The rule ``id+'' corresponding to the proof term ``z'' comes for free
from LF.  
}%

dnR: term # (A- inv) -> value (dn A-).
\/R1: value A+ -> value (A+ \/ B+).
\/R2: value B+ -> value (A+ \/ B+).
top+R: value top+.
*R: value A+ -> value B+ -> value (A+ * B+).

%{ ==== Terms ==== }%

%{ 
``M ::= ret V | x * Sp | <z>.N | x.N | abort | [N1, N2] | <>.N | xN | <N> | {N} | \N | <>- | <N1,N2>-'' 
}%

focR: value A+ -> term # (A+ true).
focL: stable Suc -> hyp A- -> spine A- Suc -> term # Suc.
eta+: (value (c Q+) -> term Inv Suc) -> term (c Q+ , Inv) Suc.
dnL: (hyp A- -> term Inv Suc) -> term (dn A- , Inv) Suc.
botL: term (bot , Inv) Suc.
\/L: term (A+ , Inv) Suc -> term (B+ , Inv) Suc -> term (A+ \/ B+ , Inv) Suc.
top+L: term Inv Suc -> term (top+ , Inv) Suc.
*L: term (A+ , B+ , Inv) Suc -> term (A+ * B+ , Inv) Suc.
eta-: term # ((c Q-) susp) -> term # ((c Q-) inv).
upR: term # (A+ true) -> term # (up A+ inv).
=>R: term (A+ , #) (B- inv) -> term # (A+ => B- inv).
top-R: term # (top- inv).
/\R: term # (A- inv) -> term # (B- inv) -> term # (A- /\ B- inv).

%{ ==== Spines ==== }%

%{ 
``Sp ::= nil | pm N | V;Sp | pi1;Sp | pi2;Sp'' 
}%

id-: spine A- (A- susp).
upL: stable Suc -> term (A+ , #) Suc -> spine (up A+) Suc.
=>L: value A+ -> spine B- Suc -> spine (A+ => B-) Suc.
/\L1: spine A- Suc -> spine (A- /\ B-) Suc.
/\L2: spine B- Suc -> spine (A- /\ B-) Suc.

%{ ==== Negative focal substitution ==== }%

%{ Our encoding gives us positive focal substitution for free - it's
very natural to describe suspended propsitions ``<A+>'' in the
hypothetical context as variables of type ``rfoc A+'', which is
adequate and gives us the ``id+'' rule for free. By chosing a more
traditional way of describing negative suspended propositions (instead
of the complicated encoding that gives us ``id-'' for free), we have
forced ourselves to prove a theorem, negative focal substitution, that
we could have avoided. The partial "NoNil" development avoids proving
subst-. }%

subst-: stable U 
  -> exp (hasleft L (A- susp)) 
  -> spine A- U
  -> exp (hasleft L U) 
  -> type.
%mode subst- +Pf +E +Sp -Sp'.

/: subst- Pf (focL _ X Sp0) Sp (focL Pf X Sp0')
    <- subst- Pf Sp0 Sp Sp0'. 
/: subst- Pf (eta+ [z] N z) Sp (eta+ [z] N' z)
    <- {z} subst- Pf (N z) Sp (N' z).
/: subst- Pf (dnL [x] N x) Sp (dnL [x] N' x)
    <- {x} subst- Pf (N x) Sp (N' x).
/: subst- Pf botL Sp botL.
/: subst- Pf (\/L N1 N2) Sp (\/L N1' N2')
    <- subst- Pf N1 Sp N1'
    <- subst- Pf N2 Sp N2'.
/: subst- Pf (top+L N) Sp (top+L N')
    <- subst- Pf N Sp N'.
/: subst- Pf (*L N) Sp (*L N')
    <- subst- Pf N Sp N'.

/: subst- Pf id- Sp Sp.
/: subst- Pf (upL _ N) Sp (upL Pf N')
    <- subst- Pf N Sp N'.
/: subst- Pf (=>L V Sp0) Sp (=>L V Sp0')
    <- subst- Pf Sp0 Sp Sp0'.
/: subst- Pf (/\L1 Sp0) Sp (/\L1 Sp0')
    <- subst- Pf Sp0 Sp Sp0'.
/: subst- Pf (/\L2 Sp0) Sp (/\L2 Sp0')
    <- subst- Pf Sp0 Sp Sp0'.

%worlds (gamma) (subst- _ _ _ _).
%total E (subst- _ E _ _).


%{ == Cut admissibility == }%

%{ Cut admissibility has a couple of mutually inductive theorems, but
no more than is absolutely necessary given the syntactic classes we're
dealing with. Furthermore, the different theorems we use neatly sort
out the informal division of cases that we are used to dealing with
when proving cut admissibility theorems. The "principal" substitutions
capture the principal cuts:

* ``V * Ni'' - positive cut formula, and
* ``N * Sp'' - negative cut formula. }%

cut+: {A+} small 
  -> suspnormal U
  -> value A+ 
  -> term (A+ , Inv) U
  -> term Inv U
  -> type.

cut-: {A-} small
  -> suspstable U
  -> term # (A- inv)
  -> spine A- U
  -> term # U
  -> type.

%mode cut+ +A +S +Pf +V +N -N'.
%mode cut- +A +S +Pf +N +Sp -N'.

%{ The "rightist" substitution ``[[N/x]]E'' captures all right
commutative cuts. Each inductive call within this group decreases the
size of the expression E that we are substituting into. }%

rsubst:  {A-} big
  -> suspnormalF Form
  -> term # (A- inv) 
  -> (hyp A- -> exp Form)
  -> exp Form 
  -> type.

%mode rsubst  +A +S +Pf +N +E -E'.

%{ The "leftist" substitution ``<<E>>N'' captures all left commutative
cuts.  Each inductive call within this group decreases the size of the
expression E that we are substituting in, hence "leftist." }%

lsubst: {A+} big 
  -> suspstable U
  -> exp (hasleft L (A+ true))
  -> term (A+ , #) U
  -> exp (hasleft L U) 
  -> type.

%mode lsubst +A +S +Pf +E +N -E'.

%{ ==== Principal substitution/cuts ==== }%

%{ ``(V * N) = N' '' }%

/: cut+ (c Q+) S _ X (eta+ [z] N z) (N X).

/: cut+ (dn A-) s Pf (dnR M) (dnL N) N'
  <- rsubst A- (b s) (snl Pf) M N (N': term Inv U).

/: cut+ (A+ \/ B+) S Pf (\/R1 V) (\/L N1 N2) N'
  <- cut+ A+ S Pf V N1 (N': term Inv U).

/: cut+ (A+ \/ B+) S Pf (\/R2 V) (\/L N1 N2) N'
  <- cut+ B+ S Pf V N2 (N': term Inv U).

/: cut+ top+ S Pf top+R (top+L N) N.

/: cut+ (A+ * B+) S Pf (*R V1 V2) (*L N) N'
  <- cut+ A+ S Pf V1 N (NB: term (B+ , Inv) U)
  <- cut+ B+ S Pf V2 NB (N': term Inv U).

%{ ``(M * Sp) = N' '' }%

/: cut- (c Q-) S Pf (eta- N) id- N.

/: cut- (up A+) s Pf (upR N) (upL _ M) N'
    <- lsubst A+ (b s) Pf N M N'.

/: cut- (A+ => B-) S (ss Pf1 Pf2) (=>R N) (=>L V Sp) N'
  <- cut+ A+ S snn V N (NB: term # (B- inv))
  <- cut- B- S (ss Pf1 Pf2) NB Sp (N': term # U).

/: cut- (A- /\ B-) S Pf (/\R N1 N2) (/\L1 Sp) N'
  <- cut- A- S Pf N1 Sp (N': term # U).

/: cut- (A- /\ B-) S Pf (/\R N1 N2) (/\L2 Sp) N'
  <- cut- B- S Pf N2 Sp (N': term # U).

%{ ==== Rightist substitution (right commutative cuts) ==== }%

%{ ``[[M/x]]V = V' '' }%

/: rsubst A- S snr M ([x] V) (V: value (c Q+)).

/: rsubst A- S snr M ([x] dnR (N x)) (dnR N')
  <- rsubst A- S (snl snn) M ([x] N x) (N': term # (C- inv)).

/: rsubst A- S snr M ([x] \/R1 (V x)) (\/R1 V')
  <- rsubst A- S snr M ([x] V x) (V': value C1+).

/: rsubst A- S snr M ([x] \/R2 (V x)) (\/R2 V')
  <- rsubst A- S snr M ([x] V x) (V': value C2+).

/: rsubst A- S snr M ([x] top+R) top+R.

/: rsubst A- S snr M ([x] *R (V1 x) (V2 x)) (*R V1' V2')
  <- rsubst A- S snr M ([x] V1 x) (V1': value C1+)
  <- rsubst A- S snr M ([x] V2 x) (V2': value C2+).

%{ ``[[M/x]]N = N' '' }%

% Entering principal substitution (cut-)
/: rsubst A- (b s) (snl Pf) M ([x] focR (V x)) (focR V')
  <- rsubst A- (b s) snr M ([x] V x) V'.

/: rsubst A- (b s) (snl Pf) M ([x] focL Pf' x (Sp x)) N'
  <- rsubst A- (b s) (snl Pf) M ([x] Sp x) (Sp': spine A- U)
  <- cut- A- s (ss Pf' Pf) M Sp' (N': term # U).

/: rsubst A- S (snl Pf) M ([x] focL Pf' X' (Sp x)) (focL Pf' X' Sp')
  <- rsubst A- S (snl Pf) M ([x] Sp x) (Sp': spine B- U).

/: rsubst A- S (snl Pf) M ([x] eta+ [z] N x z) (eta+ [z] N' z)
  <- ({z: value (c Q+)} rsubst A- S (snl Pf) M ([x] N x z) (N' z: term Inv U)).

/: rsubst A- S (snl Pf) M ([x] dnL [x'] N x x') (dnL [x'] N' x')
  <- ({x': hyp B-} rsubst A- S (snl Pf) M ([x] N x x') (N' x': term Inv U)).

/: rsubst A- S (snl Pf) M ([x] botL) botL.

/: rsubst A- S (snl Pf) M ([x] \/L (N1 x) (N2 x)) (\/L N1' N2')
  <- rsubst A- S (snl Pf) M ([x] N1 x) (N1': term (B1 , Inv) U)
  <- rsubst A- S (snl Pf) M ([x] N2 x) (N2': term (B2 , Inv) U).

/: rsubst A- S (snl Pf) M ([x] top+L (N x)) (top+L N')
  <- rsubst A- S (snl Pf) M ([x] N x) (N': term Inv U).

/: rsubst A- S (snl Pf) M ([x] *L (N x)) (*L N')
  <- rsubst A- S (snl Pf) M ([x] N x) (N': term (A+ , B+ , Inv) U).

/: rsubst A- S (snl snn) M ([x] eta- (N x)) (eta- N')
  <- rsubst A- S (snl sna) M ([x] N x) (N': term # ((c Q-) susp)).

/: rsubst A- S (snl snn) M ([x] upR (N x)) (upR N')
  <- rsubst A- S (snl snp) M ([x] N x) (N': term # (C+ true)).

/: rsubst A- S (snl snn) M ([x] =>R (N x)) (=>R N')
  <- rsubst A- S (snl snn) M ([x] N x) (N': term (C1+ , #) (C2- inv)).

/: rsubst A- S (snl snn) M ([x] top-R) top-R.

/: rsubst A- S (snl snn) M ([x] /\R (N1 x) (N2 x)) (/\R N1' N2')
  <- rsubst A- S (snl snn) M ([x] N1 x) (N1': term # (C1- inv))
  <- rsubst A- S (snl snn) M ([x] N2 x) (N2': term # (C2- inv)).

%{ ``[[M/x]]Sp = Sp' '' }%

/: rsubst A- S (snl sna) M ([x] id-) id-.

/: rsubst A- S (snl Pf) M ([x] upL Pf' (N x)) (upL Pf' N')
  <- rsubst A- S (snl Pf) M ([x] N x) (N': term (B+ , #) U).

/: rsubst A- S (snl Pf) M ([x] =>L (V x) (Sp x)) (=>L V' Sp')
  <- rsubst A- S snr M ([x] V x) (V': value B1+)
  <- rsubst A- S (snl Pf) M ([x] Sp x) (Sp': spine B2- U).

/: rsubst A- S (snl Pf) M ([x] /\L1 (Sp x)) (/\L1 Sp')
  <- rsubst A- S (snl Pf) M ([x] Sp x) (Sp': spine B1- U).

/: rsubst A- S (snl Pf) M ([x] /\L2 (Sp x)) (/\L2 Sp')
  <- rsubst A- S (snl Pf) M ([x] Sp x) (Sp': spine B2- U).

%{ ==== Leftist substitution (left commutative cuts) ==== }%

%{ ``<<M>>N = M' '' }%

% Entering principal substitution (cut+)
/: lsubst A+ (b s) (ss Pf Pf') (focR V) N N'
  <- cut+ A+ s Pf' V N N'.

/: lsubst A+ S (ss Pf Pf') (focL _ X Sp) N (focL Pf X Sp')
  <- lsubst A+ S (ss Pf Pf') Sp N (Sp': spine B- U).

/: lsubst A+ S Pf (eta+ [z] M z) N (eta+ [z] M' z)
  <- ({z: value (c Q+)} lsubst A+ S Pf (M z) N (M' z: term Inv U)).

/: lsubst A+ S (ss Pf Pf') (dnL [x'] M x') N (dnL [x'] M' x')
  <- ({x': hyp B-} lsubst A+ S (ss Pf Pf') (M x') N (M' x': term Inv U)).

/: lsubst A+ S Pf botL N botL.

/: lsubst A+ S Pf (\/L M1 M2) N (\/L M1' M2')
  <- lsubst A+ S Pf M1 N (M1': term (B1+ , Inv) U)
  <- lsubst A+ S Pf M2 N (M2': term (B2+ , Inv) U).

/: lsubst A+ S Pf (top+L M) N (top+L M')
  <- lsubst A+ S Pf M N (M': term Inv U).

/: lsubst A+ S Pf (*L M) N (*L M')
  <- lsubst A+ S Pf M N (M': term (B1+ , B2+ , Inv) U).

%{ ``<<Sp>>N = Sp' '' }%

/: lsubst A+ S (ss Pf Pf') (upL _ M) N (upL Pf M')
  <- lsubst A+ S (ss Pf Pf') M N (M': term (B+ , #) U).

/: lsubst A+ S Pf (=>L V Sp) N (=>L V Sp')
  <- lsubst A+ S Pf Sp N (Sp': spine B2- U).

/: lsubst A+ S Pf (/\L1 Sp) N (/\L1 Sp')
  <- lsubst A+ S Pf Sp N (Sp': spine B1- U).

/: lsubst A+ S Pf (/\L2 Sp) N (/\L2 Sp')
  <- lsubst A+ S Pf Sp N (Sp': spine B2- U).

%{ ==== Wrap-up ==== }%

%worlds (gamma_suspnormal)
  (cut+ _ _ _ _ _ _)
  (cut- _ _ _ _ _ _)
  (rsubst _ _ _ _ _ _ )
  (lsubst _ _ _ _ _ _).

%{ With the exception of the "big/small" metric that allows the
leftist and rightist substitutions to call principal substitutions at
the same type, this is the usual induction metric for structrual cut
elimination arguments. }%

%total 
  {(A1 A2 A3 A4) 
   {(S1 S2 S3 S4)
    [(V N- MR EL) 
     (N+ S ER NL)]}}
  (cut+   A1 S1 _ V  N+ _)
  (cut-   A2 S2 _ N- S  _)
  (rsubst A3 S3 _ MR ER _)
  (lsubst A4 S4 _ EL NL _).

%{ The following simpler induction metric also works, emphasizing that
the "derivation" metric matters not at all in the principal cases,
that the rightist substitutions are structurally inductive over the
second given derivation (the "right" derivation) and that the leftist
substitutions are structurally inductive over the first given
derivation (the "left" derivation). }%

%total 
  {(A1 A2 A3 A4) 
   {(S1 S2 S3 S4)
     (S1 S2 ER EL)}}
  (cut-   A1 S1 _ _  _  _)
  (cut+   A2 S2 _ _  _  _)
  (rsubst A3 S3 _ _  ER _)
  (lsubst A4 S4 _ EL _  _).

%{ == Expansion == }%

expand+: {A+} (value A+ -> term Inv U) -> term (A+ , Inv) U -> type.
expand-: {A-} term # (A- susp) -> term # (A- inv) -> type.

%mode expand+ +A+ +N -Ni.
%mode expand- +A- +Sp -N.

%{ ``eta(z.N) = N' '' }%

/: expand+ (c Q+) ([z: value (c Q+)] N z) (eta+ [z: value (c Q+)] N z).

/: expand+ (dn A-) ([z: value (dn A-)] N z) (dnL [x: hyp A-] N (dnR (N' x)))
  <- ({x: hyp A-} expand- A- (focL sn x id-) (N' x: term # (A- inv))).

/: expand+ bot ([z: value bot] N z) botL.

/: expand+ (A+ \/ B+) ([z: value (A+ \/ B+)] N z) (\/L N1 N2)
  <- expand+ A+ ([z1: value A+] N (\/R1 z1)) (N1: term (A+ , Inv) U)
  <- expand+ B+ ([z2: value B+] N (\/R2 z2)) (N2: term (B+ , Inv) U).

/: expand+ top+ ([z: value top+] N z) (top+L (N top+R)).

/: expand+ (A+ * B+) ([z: value (A+ * B+)] N z) (*L N2)
  <- ({z1: value A+} 
       expand+ B+ ([z2: value B+] N (*R z1 z2)) (N1 z1: term (B+ , Inv) U))
  <- expand+ A+ ([z1: value A+] N1 z1) (N2: term (A+ , B+ , Inv) U).

%{ ``eta(s.N) = N' '' }%

/: expand- (c Q-) N (eta- N). 

/: expand- (up A+) N (upR N'')
  <- expand+ A+ ([z: value A+] focR z) (N': term (A+ , #) (A+ true))
  <- subst- sp N (upL sp N') (N'': term # (A+ true)).

/: expand- (A+ => B-) N (=>R N3)
  <- ({z: value A+} subst- sn N (=>L z id-) (N1 z: term # (B- susp)))
  <- ({z: value A+} expand- B- (N1 z) (N2 z: term # (B- inv)))
  <- expand+ A+ N2 (N3: term (A+ , #) (B- inv)).

/: expand- top- N top-R.

/: expand- (A- /\ B-) N (/\R N1' N2')
  <- subst- sn N (/\L1 id-) (N1: term # (A- susp))
  <- expand- A- N1 (N1': term # (A- inv))
  <- subst- sn N (/\L2 id-) (N2: term # (B- susp))
  <- expand- B- N2 (N2': term # (B- inv)).

%worlds (gamma) (expand+ _ _ _) (expand- _ _ _).
%total (A+ A-) (expand+ A+ _ _) (expand- A- _ _).

%{ Identity is a corollary, though we'll only use it at the very end
when we prove the identity principle for the unfocused sequent
calculus: }%

identity-: (hyp A- -> term # (A- inv)) -> type.
%mode +{A-} -{N: hyp A- -> term # (A- inv)} identity- N.

/: identity- N
  <- ({x: hyp A-} expand- A- (focL sn x id-) (N x: term # (A- inv))).

%worlds (gamma) (identity- _).
%total [] (identity- _).       

identity+: term (A+ , #) (A+ true) -> type.
%mode +{A+} -{N: term (A+ , #) (A+ true)} identity+ N.

/: identity+ N
  <- expand+ A+ ([z: value A+] focR z) (N: term (A+ , #) (A+ true)).

%worlds (gamma) (identity+ _).
%total [] (identity+ _).       


%{ == Unfocused admissibility == }%

%{ The key lemmas for establishing the completeness of the focused
sequent calculus are the "unfocused admissibility" lemmas, which
establish that the normal rules of the sequent calculus are usable in
the context of the focused calculus.

These lemmas are all provable by use of the cut and identity
principles; while the proofs are hardly straightforward, they share 
a certain high-level structure. }%

%{ ==== Initial rules ==== }%

adm-initsusp-: (hyp (c Q) -> term # (c Q susp)) -> type.
%mode +{Q} -{N: hyp (c Q) -> term # (c Q susp)} adm-initsusp- N.

/: adm-initsusp- ([x: hyp (c Q)] focL sn x id-).

%worlds (gamma_suspnormal) (adm-initsusp- _).
%total [] (adm-initsusp- _).

adm-init-: (hyp (c Q) -> term # (dn (c Q) true)) -> type.
%mode +{Q} -{N: hyp (c Q) -> term # (dn (c Q) true)} adm-init- N. 

/: adm-init- ([x: hyp (c Q)] focR (dnR (eta- (focL sn x id-)))).

%worlds (gamma_suspnormal) (adm-init- _).
%total [] (adm-init- _).

adm-initsusp+: (value (c Q) -> term # (c Q true)) -> type.
%mode +{Q} -{N: value (c Q) -> term # (c Q true)} adm-initsusp+ N.

/: adm-initsusp+ ([z: value (c Q)] focR z).

%worlds (gamma_suspnormal) (adm-initsusp+ _).
%total [] (adm-initsusp+ _).

adm-init+: (hyp (up (c Q)) -> term # (c Q true)) -> type.
%mode +{Q} -{N: hyp (up (c Q)) -> term # (c Q true)} adm-init+ N. 

/: adm-init+ ([x: hyp (up (c Q))] focL sp x (upL sp (eta+ [z] focR z))).

%worlds (gamma_suspnormal) (adm-init+ _).
%total [] (adm-init+ _).

%{ ==== Disjunction ==== }%

adm-botL: stable U -> (hyp (up bot) -> term # U) -> type.
%mode adm-botL +Pf -N'.

/: adm-botL Pf ([x: hyp (up bot)] focL Pf x (upL Pf botL)).

%worlds (gamma_suspnormal) (adm-botL _ _).
%total [] (adm-botL _ _).

adm-\/R1: term # (A+ true)
       -> term # ((A+ \/ B+) true)
       -> type.
%mode +{A+} +{B+} +{N1} -{N': term # ((A+ \/ B+) true)} adm-\/R1 N1 N'.

/: adm-\/R1 (N1: term # (A+ true)) N'
  <- expand+ A+ ([z: value A+] focR (\/R1 z))
       (NId1: term (A+ , #) ((A+ \/ B+) true))
  <- lsubst A+ (b s) (ss sp snp) N1 NId1 (N': term # ((A+ \/ B+) true)).

%worlds (gamma_suspnormal) (adm-\/R1 _ _).
%total [] (adm-\/R1 _ _).

adm-\/R2: term # (B+ true)
       -> term # (A+ \/ B+ true)
       -> type.
%mode +{A+} +{B+} +{N2} -{N': term # ((A+ \/ B+) true)} adm-\/R2 N2 N'.

/: adm-\/R2 (N2: term # (B+ true)) N'
  <- expand+ B+ ([z: value B+] focR (\/R2 z))
       (NId2: term (B+ , #) ((A+ \/ B+) true))
  <- lsubst B+ (b s) (ss sp snp) N2 NId2 (N': term # ((A+ \/ B+) true)).

%worlds (gamma_suspnormal) (adm-\/R2 _ _).
%total [] (adm-\/R2 _ _).

adm-\/L: suspstable U
      -> (hyp (up A+) -> term # U)
      -> (hyp (up B+) -> term # U)
      -> (hyp (up (A+ \/ B+)) -> term # U)
      -> type.
%mode adm-\/L +Pf +N1 +N2 -N'.

/: adm-\/L (ss Pf Pf') (N1: hyp (up A+) -> term # U) 
     (N2: hyp (up B+) -> term # U) ([x: hyp (up (A+ \/ B+))] focL Pf x (upL Pf N'))
  <- expand+ A+ ([z1: value A+] focR (\/R1 (dnR (upR (focR z1))))) 
       (NId1: term (A+ , #) (dn (up A+) \/ dn (up B+) true))
  <- expand+ B+ ([z2: value B+] focR (\/R2 (dnR (upR (focR z2))))) 
       (NId2: term (B+ , #) (dn (up A+) \/ dn (up B+) true))
  <- lsubst (dn (up A+) \/ dn (up B+)) (b s) (ss Pf Pf') 
       (\/L NId1 NId2)
       (\/L (dnL N1) (dnL N2))
       (N': term (A+ \/ B+ , #) U).

%worlds (gamma_suspnormal) (adm-\/L _ _ _ _).
%total [] (adm-\/L _ _ _ _).
    

%{ ==== Positive conjunction ==== }%

adm-top+R: term # (top+ true) -> type.
%mode adm-top+R -N'.

/: adm-top+R (focR top+R).

%worlds (gamma_suspnormal) (adm-top+R _).
%total [] (adm-top+R _).

adm-top+L: stable U
       -> term # U
       -> (hyp (up top+) -> term # U)
       -> type.
%mode adm-top+L +Pf +N1 -N.

/: adm-top+L Pf N1 ([x: hyp (up top+)] focL Pf x (upL Pf (top+L N1))).

%worlds (gamma_suspnormal) (adm-top+L _ _ _).
%total [] (adm-top+L _ _ _).

adm-*R: term # (A+ true) 
        -> term # (B+ true) 
        -> term # (A+ * B+ true)
        -> type.
%mode adm-*R +N1 +N2 -N.

/: adm-*R (N1: term # (A+ true)) (N2: term # (B+ true)) N'
  <- ({v2: value B+}
       expand+ A+ ([v1: value A+] (focR (*R v1 v2))) 
         (NIdB v2: term (A+ , #) (A+ * B+ true)))
  <- ({x: hyp (up A+)}
       expand+ B+ ([z2: value B+] focL sp x (upL sp (NIdB z2))) 
         (NId x: term (B+ , #) (A+ * B+ true)))
  <- ({x: hyp (up A+)}
       lsubst B+ (b s) (ss sp snp) N2 (NId x)
         (NA x: term # (A+ * B+ true)))
  <- rsubst (up A+) (b s) (snl snp) (upR N1) ([x: hyp (up A+)] NA x) N'.

%worlds (gamma_suspnormal) (adm-*R _ _ _).
%total [] (adm-*R _ _ _).

adm-*L: suspstable U
        -> (hyp (up A+) -> hyp (up B+) -> term # U) 
        -> (hyp (up (A+ * B+)) -> term # U)
        -> type.
%mode adm-*L +Pf +N1 -N.

/: adm-*L (ss Pf Pf') (N1: hyp (up A+) -> hyp (up B+) -> term # U) 
     ([x: hyp (up (A+ * B+))] focL Pf x (upL Pf N'))
  <- ({z1: value A+}
       expand+ B+ 
         ([z2: value B+] focR (*R (dnR (upR (focR z1))) (dnR (upR (focR z2)))))
         (NIdA z1: term (B+ , #) (dn (up A+) * dn (up B+) true)))
  <- expand+ A+ ([z1: value A+] NIdA z1)
       (NId: term (A+ , B+ , #) (dn (up A+) * dn (up B+) true))
  <- lsubst (dn (up A+) * dn (up B+)) (b s) (ss Pf Pf') (*L NId)
       (*L (dnL [x1: hyp (up A+)] dnL [x2: hyp (up B+)] N1 x1 x2))
       (N': term (A+ * B+ , #) U).

%worlds (gamma_suspnormal) (adm-*L _ _ _).
%total [] (adm-*L _ _ _).

%{ ==== Implication ==== }%

adm-=>R: (hyp (up A+) -> term # (dn B- true))
       -> term # (dn (A+ => B-) true)
       -> type.
%mode adm-=>R +N1 -N.

/: adm-=>R (N1: hyp (up A+) -> term # (dn B- true)) (focR (dnR N'))
  <- ({x: hyp (dn (up A+) => up (dn B-))}
      {z: value A+}
       expand- B- 
         (focL sn x (=>L (dnR (upR (focR z))) 
           (upL sn (dnL [x': hyp B-] focL sn x' id-))))
         (NIdA x z: term # (B- inv))) 
  <- ({x: hyp (dn (up A+) => up (dn B-))}
       expand+ A+ ([z: value A+] (NIdA x z)) 
         (NId x: term (A+ , #) (B- inv)))
  <- rsubst (dn (up A+) => up (dn B-)) (b s) (snl snn) 
       (=>R (dnL [x1: hyp (up A+)] upR (N1 x1))) 
       ([x: hyp (dn (up A+) => up (dn B-))] =>R (NId x))
       (N': term # (A+ => B- inv)).

%worlds (gamma_suspnormal) (adm-=>R _ _).
%total [] (adm-=>R _ _).

adm-=>L: suspstable U
       -> term # (A+ true)
       -> (hyp B- -> term # U)
       -> (hyp (A+ => B-) -> term # U)
       -> type.
%mode adm-=>L +Pf +N1 +N2 -N'.

/: adm-=>L (ss Pf Pf') (N1: term # (A+ true)) (N2: hyp B- -> term # U) N'
  <- ({x: hyp (A+ => B-)}
      {z: value A+}
       expand- B- (focL sn x (=>L z id-))
         (NIdB x z: term # (B- inv)))
  <- ({x: hyp (A+ => B-)}
       expand+ A+ ([z: value A+] focR (dnR (NIdB x z)))
         (NId x: term (A+ , #) (dn B- true)))
  <- ({x: hyp (A+ => B-)}
       lsubst A+ (b s) (ss sp snp) N1 (NId x)
         (NB x: term # (dn B- true)))
  <- ({x: hyp (A+ => B-)}
       lsubst (dn B-) (b s) (ss Pf Pf') (NB x) (dnL [x2: hyp B-] N2 x2) 
         (N' x: term # U)).

%worlds (gamma_suspnormal) (adm-=>L _ _ _ _).
%total [] (adm-=>L _ _ _ _).

%{ ==== Negative conjunction ==== }%

adm-top-R: term # (dn top- true) -> type.
%mode adm-top-R -N'.

/: adm-top-R (focR (dnR top-R)).

%worlds (gamma_suspnormal) (adm-top-R _).
%total [] (adm-top-R _).

adm-/\R: term # (dn A- true)
        -> term # (dn B- true)
        -> term # (dn (A- /\ B-) true)
        -> type.
%mode adm-/\R +N1 +N2 -N'.

/: adm-/\R N1 N2 (focR (dnR N'))
  <- ({x: hyp (up (dn A-) /\ up (dn B-))}
       expand- A- (focL sn x (/\L1 (upL sn (dnL [y] focL sn y id-))))
         (NId1 x: term # (A- inv)))
  <- ({x: hyp (up (dn A-) /\ up (dn B-))}
       expand- B- (focL sn x (/\L2 (upL sn (dnL [y] focL sn y id-))))
         (NId2 x: term # (B- inv)))
  <- rsubst (up (dn A-) /\ up (dn B-)) (b s) (snl snn) 
       (/\R (upR N1) (upR N2)) 
       ([x: hyp (up (dn A-) /\ up (dn B-))] /\R (NId1 x) (NId2 x)) 
       (N': term # (A- /\ B- inv)).

%worlds (gamma_suspnormal) (adm-/\R _ _ _).
%total [] (adm-/\R _ _ _).

adm-/\L1: suspnormal U
         -> (hyp A- -> term # U)
         -> (hyp (A- /\ B-) -> term # U)
         -> type.
%mode +{A-} +{B-} +{U} +{Pf} +{N1} -{N': hyp (A- /\ B-) -> term # U} 
  adm-/\L1 Pf N1 N'.

/: adm-/\L1 Pf (N1: hyp A- -> term # U) N'
  <- ({x: hyp (A- /\ B-)}
       expand- A- (focL sn x (/\L1 id-))
         (NId x: term # (A- inv)))
  <- ({x: hyp (A- /\ B-)}
       rsubst A- (b s) (snl Pf) (NId x) N1 
       (N' x: term # U)).

%worlds (gamma_suspnormal) (adm-/\L1 _ _ _).
%total [] (adm-/\L1 _ _ _).

adm-/\L2: suspnormal U
         -> (hyp B- -> term # U)
         -> (hyp (A- /\ B-) -> term # U)
         -> type.
%mode +{A-} +{B-} +{U} +{Pf} +{N2} -{N': hyp (A- /\ B-) -> term # U} 
  adm-/\L2 Pf N2 N'.

/: adm-/\L2 Pf (N2: hyp B- -> term # U) N'
  <- ({x: hyp (A- /\ B-)}
       expand- B- (focL sn x (/\L2 id-))
         (NId x: term # (B- inv)))
  <- ({x: hyp (A- /\ B-)}
       rsubst B- (b s) (snl Pf) (NId x) N2 
       (N' x: term # U)).

%worlds (gamma_suspnormal) (adm-/\L2 _ _ _).
%total [] (adm-/\L2 _ _ _).


%{ == Unfocused system == }%

%{ ==== Syntax ==== }%

prop: type. %name prop P.
a: atom P -> prop.
ff: prop.
or: prop -> prop -> prop. 
tt: prop.
and: prop -> prop -> prop.
imp: prop -> prop -> prop.

props: type. %name props Psi.
##: props.
;: prop -> props -> props. %infix right 3 ;.

%{ ==== Erasure ==== }%

%{ The judgment ``t P A'' relates unpolarized propositions ``P'' and
polarized propositions ``A''. The judgment can be effectively run as
an erasure function from polarized to unpolarized propositions. }%

t: typ P -> prop -> type. %name t Trans.

tQ: t (c Q) (a Q).

tup: t A+ P -> t (up A+) P. 
tbot: t bot ff.
t\/: t A+ P1 -> t B+ P2 -> t (A+ \/ B+) (or P1 P2).
ttop+: t top+ tt.
t*: t A+ P1 -> t B+ P2 -> t (A+ * B+) (and P1 P2).

tdn: t A- P -> t (dn A-) P.
t=>: t A+ P1 -> t B- P2 -> t (A+ => B-) (imp P1 P2).
ttop-: t top- tt.
t/\: t A- P1 -> t B- P2 -> t (A- /\ B-) (and P1 P2).

%mode t +A -P.
%worlds (atom+ | atom-) (t _ _).
%total A (t A _).

tInv: pos -> props -> type. %name tInv TransInv.
t#: tInv # ##.
t,: t A+ P -> tInv Inv Psi -> tInv (A+ , Inv) (P ; Psi).

%mode tInv +A -P.
%worlds (gamma) (tInv _ _).
%total Inv (tInv Inv _).

tU: suc -> prop -> type. %name tU TransU.
tp: tU (A+ true) P <- t A+ P.
tn: tU (A- inv) P <- t A- P.
ta: tU ((c Q-) susp) (a Q-). 

tseq: seqform -> props -> prop -> type.
tV: tseq (rfoc A+) ## P <- t A+ P.
tN: tseq (hasleft (ininv Inv) U) Psi Q <- tU U Q <- tInv Inv Psi.
tS: tseq (hasleft (infoc A-) U) (P ; ##) Q <- tU U Q <- t A- P.

%{ ==== Shift removal ==== }%

%{ There may be a more elegant way to do this, but the last missing
piece of our unfocused admissibility lemma - the last thing we need to
know about the polarized calculus - is that if we need to prove (or
use) a deeply-shifted proposition, then it suffices to prove (or use)
a non-deeply-shifted proposition that erases to the same thing. }%

not-doubleshifted: typ Pol -> type.
ndQ:   not-doubleshifted (c Q).
ndQ+:  not-doubleshifted (dn (c Q)).
ndQ-:  not-doubleshifted (up (c Q)).
ndbot+:  not-doubleshifted bot.
ndbot-:  not-doubleshifted (up bot). 
nd\/+:  not-doubleshifted (A+ \/ B+).
nd\/-:  not-doubleshifted (up (A+ \/ B+)). 
ndtop++: not-doubleshifted top+.
ndtop+-: not-doubleshifted (up top+). 
nd*+: not-doubleshifted (A+ * B+).
nd*-: not-doubleshifted (up (A+ * B+)).
nd=>+:  not-doubleshifted (dn (A+ => B-)).
nd=>-:  not-doubleshifted (A+ => B-).
ndtop-+: not-doubleshifted (dn top-).
ndtop--: not-doubleshifted top-.
nd/\+: not-doubleshifted (dn (A- /\ B-)).
nd/\-: not-doubleshifted (A- /\ B-).

rshifty: t A P 
     -> t A' P
     -> not-doubleshifted A' 
     -> (term # (A' true) 
         -> term # (A true))
     -> type.

%mode rshifty +T -T' -ND -N.

/: rshifty (tdn (tup T)) T' ND ([n] (focR (dnR (upR (N n)))))
  <- rshifty T T' ND N.
/: rshifty tQ tQ ndQ ([n] n).
/: rshifty tbot tbot ndbot+ ([n] n).
/: rshifty (t\/ T1 T2) (t\/ T1 T2) nd\/+ ([n] n).
/: rshifty ttop+ ttop+ ndtop++ ([n] n).
/: rshifty (t* T1 T2) (t* T1 T2) nd*+ ([n] n).
/: rshifty (tdn tQ) (tdn tQ) ndQ+ ([n] n).
/: rshifty (tdn (t=> T1 T2)) (tdn (t=> T1 T2)) nd=>+ ([n] n).
/: rshifty (tdn ttop-) (tdn ttop-) ndtop-+ ([n] n).
/: rshifty (tdn (t/\ T1 T2)) (tdn (t/\ T1 T2)) nd/\+ ([n] n).

%worlds (gamma_suspnormal) (rshifty _ _ _ _).
%total T (rshifty T _ _ _).

lshifty: t A P
     -> t A' P
     -> not-doubleshifted A'
     -> ({U} stable U
         -> (hyp A' -> term # U)
         -> (hyp A -> term # U))
     -> type.
%mode lshifty +T -T' -ND -N.

/: lshifty (tup (tdn T)) T' ND ([u][pf][n][x] focL pf x (upL pf (dnL (N u pf n))))
  <- lshifty T T' ND N.
/: lshifty (tup tQ) (tup tQ) ndQ- ([u][pf][n] n).
/: lshifty (tup tbot) (tup tbot) ndbot- ([u][pf][n] n).
/: lshifty (tup (t\/ T1 T2)) (tup (t\/ T1 T2)) nd\/- ([u][pf][n] n).
/: lshifty (tup ttop+) (tup ttop+) ndtop+- ([u][pf][n] n).
/: lshifty (tup (t* T1 T2)) (tup (t* T1 T2)) nd*- ([u][pf][n] n).
/: lshifty tQ tQ ndQ ([u][pf][n] n).
/: lshifty (t=> T1 T2) (t=> T1 T2) nd=>- ([u][pf][n] n).
/: lshifty ttop- ttop- ndtop-- ([u][pf][n] n).
/: lshifty (t/\ T1 T2) (t/\ T1 T2) nd/\- ([u][pf][n] n).

%worlds (gamma_suspnormal) (lshifty _ _ _ _).
%total T (lshifty T _ _ _).


%{ ==== Sequent rules ==== }%

left: prop -> type. %name left H. 
right: prop -> type. %name right D.
right': props -> prop -> type. %name right' D.
%block h: some {P} block {h: left P}.

init: left (a Q) -> right (a Q).

ffL: left ff -> right P.

orR1: right P1 -> right (or P1 P2).

orR2: right P2 -> right (or P1 P2).

orL: (left P1 -> right Q) 
     -> (left P2 -> right Q)
     -> (left (or P1 P2) -> right Q).

ttR: right tt.

andR: right P1 -> right P2 -> right (and P1 P2).

andL1: (left P1 -> right Q)
       -> (left (and P1 P2) -> right Q).

andL2: (left P2 -> right Q)
       -> (left (and P1 P2) -> right Q).

impR: (left P1 -> right P2)
      -> right (imp P1 P2).

impL: right P1
      -> (left P2 -> right Q)
      -> (left (imp P1 P2) -> right Q).

nil: right P -> right' ## P.

cons: (left P -> right' Psi Q) -> right' (P ; Psi) Q.

%{ Syntactic identity on derivations is used for completeness -- it
keeps the derivation size the same when we do case analysis. }%

id: right P -> right P -> type.
refl: id D D.


%{ == De-focalization (soundness) == }%

%{ Soundness is established in a context where each polarized 
hypothesis is mapped to its erasure. }%

soundhyp: hyp A- -> t A- P -> left P -> type.
%block soundhyps: some {A-}{P}{T: t A- P} 
  block {x: hyp A-}{h: left P}{_: soundhyp x T h}.

soundsusp: value (c Q+) -> left (a Q+) -> type.
%block soundsusps: some {Q+}
  block {z: value (c Q+)}{h: left (a Q+)}{_: soundsusp z h}.

%block soundctx = (atom+ | atom- | soundhyps | soundsusps).

%mode +{A-} -{P} +{X: hyp A-} -{T: t A- P} -{H: left P} soundhyp X T H.
%worlds (soundctx) (soundhyp _ _ _).
%total [] (soundhyp _ _ _).

%mode +{Q+} +{Z: value (c Q+)} -{H: left (a Q+)} soundsusp Z H.
%worlds (soundctx) (soundsusp _ _).
%total [] (soundsusp _ _).

sound: exp Form -> tseq Form Psi P -> right' Psi P -> type.
%mode sound +E +T -D.

/: sound (Z: value (c Q+)) (tV tQ) (nil (init H))
  <- soundsusp Z H.

/: sound (dnR N) (tV (tdn T)) (nil D)
  <- sound N (tN t# (tn T)) (nil D).

/: sound (\/R1 V) (tV (t\/ T1 _)) (nil (orR1 D))
  <- sound V (tV T1) (nil D).

/: sound (\/R2 V) (tV (t\/ _ T2)) (nil (orR2 D))
  <- sound V (tV T2) (nil D).

/: sound top+R (tV ttop+) (nil ttR).

/: sound (*R V1 V2) (tV (t* T1 T2)) (nil (andR D1 D2))
  <- sound V1 (tV T1) (nil D1)
  <- sound V2 (tV T2) (nil D2).

/: sound (focR V) (tN t# (tp T)) D
  <- sound V (tV T) D.

/: sound (focL _ X Sp) (tN t# (TCQ: tU U Q)) (nil (D H))
  <- soundhyp X (TAP: t A- P) (H: left P)
  <- sound Sp (tS TAP TCQ) (cons [x: left P] (nil (D x: right Q))).

/: sound (eta+ [z: value (c Q+)] N z) (tN (t, tQ TInv) TCQ) (cons D)
  <- ({z: value (c Q+)}{h: left (a Q+)} 
       soundsusp z h ->
         sound (N z) (tN TInv TCQ) (D h: right' Psi Q)).

/: sound (dnL [x: hyp A-] N x) (tN (t, (tdn T) TInv) TCQ) (cons D)
  <- ({x: hyp A-}{h: left P}
       soundhyp x T h ->
         sound (N x) (tN TInv TCQ) (D h: right' Psi Q)).

sound-ffL: {Psi} left ff 
           -> right' Psi Q -> type.
/: sound-ffL _ H (nil (ffL H)).
/: sound-ffL _ H (cons D) 
  <- {h} sound-ffL _ H (D h).
%mode +{Psi} +{Q} +{H: left ff} -{D: right' Psi Q} sound-ffL Psi H D.
%worlds (atom+ | atom- | h) (sound-ffL _ _ _). 
%total Psi (sound-ffL Psi _ _).

/: sound botL (tN TInv TCQ) (cons D)
  <- ({h: left ff} sound-ffL _ h (D h)).

sound-orL: {Psi} left (or P1 P2)
        -> (left P1 -> right' Psi Q)
        -> (left P2 -> right' Psi Q)
        -> right' Psi Q -> type.
/: sound-orL _ H ([h1] nil (D1 h1)) ([h2] nil (D2 h2)) (nil (orL D1 D2 H)).
/: sound-orL _ H ([h1] cons (D1 h1)) ([h2] cons (D2 h2)) (cons D) 
  <- {h} sound-orL _ H ([h1] D1 h1 h) ([h2] D2 h2 h) (D h).
%mode sound-orL +Psi +H +D1 +D2 -D.
%worlds (atom+ | atom- | h) (sound-orL _ _ _ _ _). 
%total Psi (sound-orL Psi _ _ _ _).

/: sound (\/L N1 N2) (tN (t, (t\/ T1 T2) TInv) TCQ) (cons D)
  <- sound N1 (tN (t, T1 TInv) TCQ) (cons (D1: left P1 -> right' Psi Q))
  <- sound N2 (tN (t, T2 TInv) TCQ) (cons (D2: left P2 -> right' Psi Q))
  <- ({h: left (or P1 P2)} sound-orL _ h D1 D2 (D h)).

/: sound (top+L N) (tN (t, ttop+ TInv) TCQ) (cons [h: left tt] D)
  <- sound N (tN TInv TCQ) (D: right' Psi Q).

sound-andL: {Psi} left (and P1 P2)
         -> (left P1 -> left P2 -> right' Psi Q)
         -> right' Psi Q -> type.
/: sound-andL _ H ([h1] [h2] nil (D1 h1 h2)) 
     (nil (andL1 ([h1] andL2 ([h2] D1 h1 h2) H) H)).
/: sound-andL _ H ([h1] [h2] cons (D1 h1 h2)) (cons D) 
  <- {h} sound-andL _ H ([h1] [h2] D1 h1 h2 h) (D h).
%mode sound-andL +Psi +H +D1 -D.
%worlds (atom+ | atom- | h) (sound-andL _ _ _ _).
%total Psi (sound-andL Psi _ _ _).

/: sound (*L N) (tN (t, (t* T1 T2) TInv) TCQ) (cons D)
  <- sound N (tN (t, T1 (t, T2 TInv)) TCQ) (cons [h1] cons [h2] D1 h1 h2)
  <- ({h: left (and P1 P2)} sound-andL _ h D1 (D h: right' Psi Q)).

/: sound (eta- N) (tN t# (tn tQ)) (nil D)
  <- sound N (tN t# ta) (nil D).

/: sound (upR N) (tN t# (tn (tup T))) (nil D)
  <- sound N (tN t# (tp T)) (nil D).

/: sound (=>R N) (tN t# (tn (t=> T1 T2))) (nil (impR D))
  <- sound N (tN (t, T1 t#) (tn T2)) (cons [h: left P1] (nil (D h: right P2))).

/: sound top-R (tN t# (tn ttop-)) (nil ttR).

/: sound (/\R N1 N2) (tN t# (tn (t/\ T1 T2))) (nil (andR D1 D2))
  <- sound N1 (tN t# (tn T1)) (nil D1)
  <- sound N2 (tN t# (tn T2)) (nil D2).

/: sound id- (tS tQ ta) (cons [h] nil (init h)).

/: sound (upL _ N) (tS (tup T1) TCQ) D
  <- sound N (tN (t, T1 t#) TCQ) (D: right' (P ; ##) Q).

/: sound (=>L V Sp) (tS (t=> T1 T2) TCQ) (cons [h] nil (impL D1 D2 h))
  <- sound V (tV T1) (nil (D1: right P1))
  <- sound Sp (tS T2 TCQ) (cons [h: left P2] nil (D2 h: right Q)).

/: sound (/\L1 Sp) (tS (t/\ T1 T2) TCQ) 
     (cons [h: left (and P1 P2)] nil (andL1 D h)) 
  <- sound Sp (tS T1 TCQ) (cons [h1: left P1] nil (D h1: right Q)).

/: sound (/\L2 Sp) (tS (t/\ T1 T2) TCQ) 
     (cons [h: left (and P1 P2)] nil (andL2 D h)) 
  <- sound Sp (tS T2 TCQ) (cons [h2: left P2] nil (D h2: right Q)).

%worlds (soundctx) (sound _ _ _).
%total (E) (sound E _ _).


%{ == Focalization (completeness) == }%

%{ Completeness is established in a context where each erased
hypothesis is mapped to some polarization. This is the almost same,
type-wise, as the context for soundness, but the computational
interpretation runs the opposite way 'round. }%

completehyp_res: typ Pol -> type.
cn: hyp A- -> completehyp_res (A-).
ca: value (c Q+) -> completehyp_res (c Q+). 

completehyp: left P -> t A P -> completehyp_res A -> type.
%block completehypn: some {A-: typ -}{P}{T: t A- P} 
  block {x: hyp A-}{h: left P}{_: completehyp h T (cn x)}.
%block completehypa: some {Q+: atom +}{P}{T: t (c Q+) P} 
  block {z: value (c Q+)}{h: left P}{_: completehyp h T (ca z)}.

%block completectx = (gamma_suspnormal | completehypn | completehypa).


transnormal: tU U P -> suspnormal U -> type.
%mode transnormal +T -Pf.

/: transnormal (tp _) snp.
/: transnormal (tn _) snn.
/: transnormal ta sna.

%worlds (atom+ | atom-) (transnormal _ _).
%total [] (transnormal _ _).

%mode completehyp +H -T -X.
%worlds (completectx) (completehyp _ _ _).
%total [] (completehyp _ _ _).

complete: stable U -> right P -> tU U P -> term # U -> type.
%mode complete +S +D +T -N.


%{ ==== Initial rules ==== }%

comp-init-susp: 
  not-doubleshifted A'
  -> t A' (a Q)
  -> (hyp A' -> term # (c Q susp))
  -> type.
 
/: comp-init-susp _ tQ M
  <- adm-initsusp- M.

%mode comp-init-susp +ND +TH' -E.
%worlds (completectx) (comp-init-susp _ _ _). 
%total [] (comp-init-susp _ _ _).

/: complete Pf (init H) ta (NS _ sn M X)
  <- completehyp H (TH: t A (a Q)) (cn (X: hyp A))
  <- lshifty TH (TH': t A' (a Q)) 
       (ND: not-doubleshifted A') 
       (NS: {U} stable U -> (hyp A' -> term # U) -> (hyp A -> term # U))
  <- comp-init-susp ND TH' M.

comp-init-case: 
   not-doubleshifted Aleft'
   -> t Aleft' (a Q)
   -> not-doubleshifted Aright'
   -> t Aright' (a Q)
   -> (hyp Aleft' -> term # (Aright' true))
   -> type.
%mode comp-init-case +NDH +TH' +ND +T' -M.

/: comp-init-case ndQ tQ ndQ+ (tdn tQ) M <- adm-init- M.

/: comp-init-case ndQ- (tup tQ) ndQ tQ M <- adm-init+ M.

%worlds (completectx) (comp-init-case _ _ _ _ _).
%total [] (comp-init-case _ _ _ _ _).

comp-init:
  t Aleft (a Q)
  -> completehyp_res Aleft
  -> not-doubleshifted Aright'
  -> t Aright' (a Q)
  -> term # (Aright' true)
  -> type.

/: comp-init tQ (ca Z) ndQ tQ (M Z)
  <- adm-initsusp+ M.

/: comp-init TH (cn X) ND T' (NS _ sp M X)
  <- lshifty TH (TH': t Aleft' (a Q))
       (NDH: not-doubleshifted Aleft')
       (NS: {U} stable U -> (hyp Aleft' -> term # U)
                         -> (hyp Aleft -> term # U))
  <- comp-init-case NDH TH' ND T' M.

%mode comp-init +TH +HypRes +NDright +T' -M.
%worlds (completectx) (comp-init _ _ _ _ _).
%total [] (comp-init _ _ _ _ _).
  
/: complete Pf (init H) (tp (T: t Aright (a Q))) (NSright M)
  <- rshifty T (T': t Aright' (a Q)) 
       (NDright: not-doubleshifted Aright') 
       (NSright: term # (Aright' true) -> term # (Aright true))
  <- completehyp H (TH: t Aleft (a Q)) (HypRes: completehyp_res Aleft)
  <- comp-init TH HypRes NDright T' M.

%{ ==== Disjunction ==== }%

comp-ffL: stable U 
  -> not-doubleshifted A' 
  -> t A' ff
  -> (hyp A' -> term # U) -> type.
/: comp-ffL Pf ndbot- (tup tbot) M <- adm-botL Pf M.
%mode comp-ffL +Pf +ND +T -M.
%worlds (completectx) (comp-ffL _ _ _ _).
%total [] (comp-ffL _ _ _ _).

/: complete Pf (ffL H) T (NS _ Pf M X)
  <- completehyp H (TH: t A ff) (cn (X: hyp A))
  <- lshifty TH (TH': t A' ff) 
       (ND: not-doubleshifted A') 
       (NS: {U} stable U -> (hyp A' -> term # U) -> (hyp A -> term # U))
  <- comp-ffL Pf ND TH' M.

comp-orR1: {D: right (or P1 P2)} id D (orR1 D1)
  -> not-doubleshifted A'
  -> t A' (or P1 P2)
  -> term # (A' true)
  -> type.
%mode comp-orR1 +D +Id +ND +T -M.
/: comp-orR1 (orR1 D1) refl nd\/+ (t\/ (T1: t A+ P1) (T2: t B+ P2)) M
  <- complete sp D1 (tp T1) (N1: term # (A+ true))
  <- adm-\/R1 N1 (M: term # (A+ \/ B+ true)).

/: complete Pf (orR1 D1) (tp T) (NS M)
  <- rshifty T (T': t A' (or P1 P2)) 
       (ND: not-doubleshifted A') 
       (NS: term # (A' true) -> term # (A true))
  <- comp-orR1 (orR1 D1) refl ND T' M.

comp-orR2: {D: right (or P1 P2)} id D (orR2 D2)
  -> not-doubleshifted A'
  -> t A' (or P1 P2)
  -> term # (A' true)
  -> type.
%mode comp-orR2 +D +Id +ND +T' -M.
/: comp-orR2 (orR2 D2) refl nd\/+ (t\/ (T1: t A+ P1) (T2: t B+ P2)) M
  <- complete sp D2 (tp T2) (N2: term # (B+ true))
  <- adm-\/R2 N2 (M: term # (A+ \/ B+ true)).

/: complete Pf (orR2 D2) (tp T) (NS M)
  <- rshifty T (T': t A' (or P1 P2)) 
       (ND: not-doubleshifted A') 
       (NS: term # (A' true) -> term # (A true))
  <- comp-orR2 (orR2 D2) refl ND T' M.

comp-orL: stable U 
  -> {D: right Q} id D (orL D1 D2 (H: left (or P1 P2))) 
  -> not-doubleshifted A' 
  -> t A' (or P1 P2)
  -> tU U Q
  -> (hyp A' -> term # U) 
  -> type.
%mode comp-orL +Pf +D +Id +ND +TH +T -M.
/: comp-orL Pf (orL D1 D2 H) refl nd\/- (tup (t\/ T1 T2)) T M
  <- ({x1: hyp (up B1+)} {h1: left P1} 
       completehyp h1 (tup T1) (cn x1) ->
         complete Pf (D1 h1) T (N1 x1: term # U))
  <- ({x2: hyp (up B2+)} {h2: left P2} 
       completehyp h2 (tup T2) (cn x2) ->
         complete Pf (D2 h2) T (N2 x2: term # U))
  <- transnormal T Pf'
  <- adm-\/L (ss Pf Pf') N1 N2 (M: hyp (up (B1+ \/ B2+)) -> term # U).

/: complete Pf (orL D1 D2 H) (T: tU U Q) (NS _ Pf M X)
  <- completehyp H (TH: t A (or P1 P2)) (cn (X: hyp A))
  <- lshifty TH TH' ND NS
  <- comp-orL Pf (orL D1 D2 H) refl ND TH' T M.

%{ ==== Conjunction ==== }%

comp-ttR: {D: right tt} id D ttR
  -> not-doubleshifted A'
  -> t A' tt
  -> term # (A' true)
  -> type.
/: comp-ttR ttR refl ndtop++ ttop+ M
  <- adm-top+R M.
/: comp-ttR ttR refl ndtop-+ (tdn ttop-) M
  <- adm-top-R M.
%mode comp-ttR +D +Id +ND +T' -M.
%worlds (completectx) (comp-ttR _ _ _ _ _).
%total [] (comp-ttR _ _ _ _ _).

/: complete Pf ttR (tp T) (NS M)
  <- rshifty T (T': t A' tt)
       (ND: not-doubleshifted A')
       (NS: term # (A' true) -> term # (A true))
  <- comp-ttR ttR refl ND T' M.

comp-andR: {D: right (and P1 P2)} id D (andR D1 D2)
  -> not-doubleshifted A'
  -> t A' (and P1 P2)
  -> term # (A' true)
  -> type.
%mode comp-andR +D +Id +ND +T' -M.
/: comp-andR (andR D1 D2) refl nd*+ (t* (T1: t A+ P1) (T2: t B+ P2)) M
  <- complete sp D1 (tp T1) (N1: term # (A+ true))
  <- complete sp D2 (tp T2) (N2: term # (B+ true))
  <- adm-*R N1 N2 M.
/: comp-andR (andR D1 D2) refl nd/\+ (tdn (t/\ (T1: t A- P1) (T2: t B- P2))) M
  <- complete sp D1 (tp (tdn T1)) (N1: term # (dn A- true))
  <- complete sp D2 (tp (tdn T2)) (N2: term # (dn B- true))
  <- adm-/\R N1 N2 M.

/: complete Pf (andR D1 D2) (tp T) (NS M)
  <- rshifty T (T': t A' (and P1 P2))
       (ND: not-doubleshifted A')
       (NS: term # (A' true) -> term # (A true))
  <- comp-andR (andR D1 D2) refl ND T' M.

comp-andL1: stable U
  -> {D: right Q} id D (andL1 D1 (H: left (and P1 P2)))
  -> not-doubleshifted A'
  -> t A' (and P1 P2)
  -> tU U Q
  -> (hyp A' -> term # U)
  -> type.
%mode comp-andL1 +Pf +D +Id +ND +TH' +T -M.
/: comp-andL1 Pf (andL1 D1 H) refl nd*- 
      (tup (t* (T1: t A+ P1) (T2: t B+ P2))) T M
  <- ({x: hyp (up A+)} {h: left P1}
       completehyp h (tup T1) (cn x) ->
         complete Pf (D1 h) T (N1 x: term # U))
  <- transnormal T Pf'
  <- adm-*L (ss Pf Pf') ([x][y] N1 x) M.
/: comp-andL1 Pf (andL1 D1 H) refl nd/\- (t/\ (T1: t A- P1) (T2: t B- P2)) T M
  <- ({x: hyp A-} {h: left P1}
       completehyp h T1 (cn x) ->
         complete Pf (D1 h) T (N1 x: term # U))
  <- transnormal T Pf'
  <- adm-/\L1 Pf' N1 M.

/: complete Pf (andL1 D1 H) (T: tU U Q) (NS _ Pf M X)
  <- completehyp H (TH: t A (and P1 P2)) (cn (X: hyp A))
  <- lshifty TH TH' ND NS
  <- comp-andL1 Pf (andL1 D1 H) refl ND TH' T M.

comp-andL2: stable U
  -> {D: right Q} id D (andL2 D1 (H: left (and P1 P2)))
  -> not-doubleshifted A'
  -> t A' (and P1 P2)
  -> tU U Q
  -> (hyp A' -> term # U)
  -> type.
%mode comp-andL2 +Pf +D +Id +ND +TH' +T -M.
/: comp-andL2 Pf (andL2 D2 H) refl nd*- 
      (tup (t* (T1: t A+ P1) (T2: t B+ P2))) T M
  <- ({x: hyp (up B+)} {h: left P2}
       completehyp h (tup T2) (cn x) ->
         complete Pf (D2 h) T (N2 x: term # U))
  <- transnormal T Pf'
  <- adm-*L (ss Pf Pf') ([x][y] N2 y) M.
/: comp-andL2 Pf (andL2 D2 H) refl nd/\- (t/\ (T1: t A- P1) (T2: t B- P2)) T M
  <- ({x: hyp B-} {h: left P2}
       completehyp h T2 (cn x) ->
         complete Pf (D2 h) T (N2 x: term # U))
  <- transnormal T Pf'
  <- adm-/\L2 Pf' N2 M.

/: complete Pf (andL2 D2 H) (T: tU U Q) (NS _ Pf M X)
  <- completehyp H (TH: t A (and P1 P2)) (cn (X: hyp A))
  <- lshifty TH TH' ND NS
  <- comp-andL2 Pf (andL2 D2 H) refl ND TH' T M.

%{ ==== Implication ==== }%

comp-impR: {D: right (imp P1 P2)} id D (impR D1)
  -> not-doubleshifted A'
  -> t A' (imp P1 P2)
  -> term # (A' true)
  -> type.
%mode comp-impR +D +Id +ND +T' -M.
/: comp-impR (impR D1) refl nd=>+ (tdn (t=> (T1: t A+ P1) (T2: t B- P2))) M
  <- ({x: hyp (up A+)} {h: left P1}
       completehyp h (tup T1) (cn x) ->
         complete sp (D1 h) (tp (tdn T2)) (N1 x))
  <- adm-=>R N1 M.

/: complete Pf (impR D1) (tp T) (NS M)
  <- rshifty T (T': t A' (imp P1 P2))
       (ND: not-doubleshifted A')
       (NS: term # (A' true) -> term # (A true))
  <- comp-impR (impR D1) refl ND T' M.

comp-impL: stable U
  -> {D: right Q} id D (impL D1 D2 (H: left (imp P1 P2)))
  -> not-doubleshifted A'
  -> t A' (imp P1 P2)
  -> tU U Q
  -> (hyp A' -> term # U)
  -> type.
%mode comp-impL +Pf +D +Id +ND +TH' +T -M.
/: comp-impL Pf (impL D1 D2 _) refl nd=>- (t=> (T1: t A+ P1) (T2: t B- P2)) T M
  <- complete sp D1 (tp T1) (N1: term # (A+ true))
  <- ({x: hyp B-} {h: left P2}
       completehyp h T2 (cn x) ->
         complete Pf (D2 h) T (N2 x))
  <- transnormal T Pf'
  <- adm-=>L (ss Pf Pf') N1 N2 M.

/: complete Pf (impL D1 D2 H) T (NS _ Pf M X)
  <- completehyp H (TH: t A (imp P1 P2)) (cn (X: hyp A))
  <- lshifty TH TH' ND NS
  <- comp-impL Pf (impL D1 D2 H) refl ND TH' T M.

%worlds (completectx) 
  (comp-orR1 _ _ _ _ _)
  (comp-orR2 _ _ _ _ _)
  (comp-orL _ _ _ _ _ _ _)
  (comp-andR _ _ _ _ _)
  (comp-andL1 _ _ _ _ _ _ _)
  (comp-andL2 _ _ _ _ _ _ _)
  (comp-impR _ _ _ _ _)
  (comp-impL _ _ _ _ _ _ _)
  (complete _ _ _ _).
%total (D D1 D2 D3 D4 D5 D6 D7 D8) 
  (comp-orR1 D1 _ _ _ _)
  (comp-orR2 D2 _ _ _ _)
  (comp-orL _ D3 _ _ _ _ _)
  (comp-andR D4 _ _ _ _)
  (comp-andL1 _ D5 _ _ _ _ _)
  (comp-andL2 _ D6 _ _ _ _ _)
  (comp-impR D7 _ _ _ _)
  (comp-impL _ D8 _ _ _ _ _)
  (complete _ D _ _).



%{ == Inheriting the focused calculus's metatheory == }%

%{ We need the existance of some polarization strategy; we intentionally pick
a middling, undistinghished sort of translation that translates everything as
a negative proposition. It will work great on hereditary Harrop formulas and
not so good if you have lots of disjunction and positive propositions; the only
interesting thing about it is that it's results are reminiscent of Howe's 
semi-focused lax logic.. }%

polarize: {P} t (A-: typ -) P -> type.
%mode polarize +P -T. 

/: polarize (a Q) tQ.
/: polarize (a Q) (tup tQ).
/: polarize ff (tup tbot).
/: polarize (or P1 P2) (tup (t\/ (tdn T1) (tdn T2)))
  <- polarize P1 T1
  <- polarize P2 T2.
/: polarize tt ttop-.
/: polarize (and P1 P2) (t/\ T1 T2)
  <- polarize P1 T1
  <- polarize P2 T2.
/: polarize (imp P1 P2) (t=> (tdn T1) T2)
  <- polarize P1 T1
  <- polarize P2 T2.

%worlds (atom+ | atom-) (polarize _ _).
%total P (polarize P _).

%block translate: some {A}{P}{TH: t A P} 
  block {x: hyp A}{h: left P}{_: soundhyp x TH h}{_: completehyp h TH (cn x)}.

unfocused-cut: right P -> (left P -> right Q) -> right Q -> type.
%mode unfocused-cut +D +E -F.

/: unfocused-cut (D: right P) (E: left P -> right Q) F
  <- polarize P (TP: t A- P)
  <- complete sp D (tp (tdn TP)) (M: term # ((dn A-) true))
  <- polarize Q (TQ: t C- Q)
  <- ({x: hyp A-}{h: left P}
       completehyp h TP (cn x) ->
         complete sp (E h) (tp (tdn TQ)) (N x: term # (dn C- true)))
  <- lsubst _ (b s) (ss sp snp) M (dnL N) N'
  <- sound N' (tN t# (tp (tdn TQ))) (nil (F: right Q)).
     
%worlds (translate) (unfocused-cut _ _ _).
%total [] (unfocused-cut _ _ _).

unfocused-identity: (left P -> right P) -> type.
%mode +{P} -{D: left P -> right P} unfocused-identity D.

/: unfocused-identity D
  <- polarize P (TP: t A- P)
  <- identity- (N: hyp A- -> term # (A- inv))
  <- ({x: hyp A-}{h: left P}
       soundhyp x TP h ->
         sound (N x) (tN t# (tn TP)) (nil (D h: right P))).

%worlds (translate) (unfocused-identity _).
%total [] (unfocused-identity _).


%{ == Running the theorems == }%

%{ Here are two unfocused derivations of (p /\ q) => (r /\ s) => (p /\ t). }%

d1: {P}{p: atom P}{q: atom P}{r: atom P}{s: atom P} 
   right (imp (and (a p) (a q))
           (imp (and (a r) (a s))
             (and (a p) (a r))))
  = [P][p][q][r][s]
      impR [h1: left (and (a p) (a q))]
        impR [h2: left (and (a r) (a s))]
          andR
            (andL1 ([h1': left (a p)] init h1') h1)
            (andL1 ([h2': left (a r)] init h2') h2).

d2: {P}{p: atom P}{q: atom P}{r: atom P}{s: atom P} 
   right (imp (and (a p) (a q))
           (imp (and (a r) (a s))
             (and (a p) (a r))))
  = [P][p][q][r][s]
      impR [h1: left (and (a p) (a q))]
        impR [h2: left (and (a r) (a s))]
          andL1 ([h1': left (a p)] 
            andR
              (andL2 ([_] (andL2 ([_] (init h1')) h1)) h1)
              (andL1 ([h2': left (a r)] init h2') h2)) 
            h1.

%{ Here are three different polarizations. }%

%solve t-: {p}{q}{r}{s} t (dn(c p /\ c q) => (dn(c r /\ c s) => (c p /\ c r))) _.
%solve t+: {p}{q}{r}{s} t ((c p * c q) => ((c r * c s) => up(c p * c r))) _.
%solve te: {p}{q}{r}{s} t (dn(up(c p) /\ up(c q))
                            => up(dn(dn(up(c r) /\ up(c s)) 
                                   => up(dn(up(c p) /\ up(c r)))))) _.

%{ Under the same "good" polarization, different derivations translate to a
single unique proof. | check=decl }%

%query 1 * {p}{q}{r}{s} complete _ (d1 - p q r s) (tp (tdn (t- p q r s))) 
  (N p q r s).
%query 1 * {p}{q}{r}{s} complete _ (d2 - p q r s) (tp (tdn (t- p q r s))) 
  (N p q r s).

%{ Different polarizations may lead to very differently shaped derivations. 
| check=decl }%

%query 1 * {p}{q}{r}{s} complete _ (d2 + p q r s) 
  (tp (tdn (t+ p q r s))) 
  (N p q r s).
%query 1 * {p}{q}{r}{s} complete _ (d2 + p q r s) 
  (tp (tdn (te p q r s))) 
  (N p q r s).

